Nonlocal magic of fermions is bounded by entanglement fluctuations and is logarithmic for free fermions

Free-fermion states are classically simulable, yet, written as qubits, they typically carry extensive magic, the quantum resource that stabilizer circuits lack. Part of this magic is nonlocal: local unitaries acting separately on two parts of the system cannot remove it. If these local unitaries are restricted to Gaussian ones, the nonlocal magic grows linearly with the number $m$ of partially entangled fermion pairs. We show that this growth is an artifact of the Gaussian restriction: local Gaussian unitaries minimize the nonlocal stabilizer R\'enyi entropy for up to three pairs, but not from four pairs on. General local non-Gaussian unitaries that respect fermion parity take $m$ free-fermion pairs to fermionic Bell pairs with a fidelity that decays at most as $1/\sqrt m$ compared to exponential decay with Gaussian unitaries, so the nonlocal magic drops from linear to logarithmic in $m$. The reason is statistical --- Bell pairs have equal Schmidt weights, that is, a fully degenerate entanglement spectrum, and a state can stay far from them only if its Schmidt weights are spread over many orders of magnitude. This spread is measured by the capacity of entanglement $C_E$, the variance of the entanglement Hamiltonian, and the nonlocal magic of any fermionic state grows at most logarithmically with $C_E$. Free-fermion pairs add to $C_E$ independently, so $C_E$ grows only linearly in $m$, and this leads to the stabilizer fidelity decreasing at most as $1/\sqrt m$. Almost all the magic of free fermions, including Hartree--Fock and BCS mean-field states, is therefore local.

==> mathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    239649,       7057]
NotebookOptionsPosition[    215655,       6642]
NotebookOutlinePosition[    216134,       6660]
CellTagsIndexPosition[    216091,       6657]
WindowTitle->Nonlocal magic of fermions: companion notebook
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Nonlocal magic of fermions is bounded by entanglement fluctuations and is \
logarithmic for free fermions\
\>", "Title",ExpressionUUID->"1c08a02b-39e2-477d-b8fe-cf7027cf07ac"],

Cell["\<\
Companion notebook: derivations and numerical checks for the main text\
\>", "Subtitle",ExpressionUUID->"056c8898-3947-4567-96d0-f332cff4c8a2"],

Cell["\<\
This notebook re-derives the closed-form steps of the main text and \
recomputes the numbers quoted there that a short calculation can reproduce. \
It follows the sections of the main text, and equation numbers refer to the \
main text. Each section ends with a table that compares the value quoted in \
the text with the value computed here. Version 2 follows the draft of 23 \
October 2026. A few checks concern numbers that only the Supplemental \
Material (SM) quotes but the main text relies on; they are marked (SM).\
\>", "Text",ExpressionUUID->"9484dfcd-e39f-4723-878e-ee84748746f7"],

Cell["\<\
To run it, choose Evaluation \[RightPointer] Evaluate Notebook; it takes well \
under a minute. Large-scale numerics (long critical chains, the \
two-dimensional Fermi sea, Haar-random Gaussian states, and DMRG data for \
interacting chains) are not repeated here.\
\>", "Text",ExpressionUUID->"7141ae14-3dc7-4a8f-be4c-d944d4e007e7"],

Cell[CellGroupData[{

Cell["Setup", "Section",ExpressionUUID->"e73f26db-4150-4164-ba4e-d3a7eb9b2aa5"],

Cell["\<\
Comparison tables. check[label, quoted, value, rel] compares a number quoted \
in the text, given as a string, with the value computed here. rel is \"\
\[TildeTilde]\" (agreement to the last quoted digit), \"\[LessEqual]\" or \"\
\[GreaterEqual]\" (the quoted number bounds the computed one from above or \
below), or \"=\" (exact).\
\>", "Text",ExpressionUUID->"10a9ec8d-6e0d-4ff2-b6c0-730196b7c51d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$checks", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"unitLast", "[", "s_String", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"parts", "=", 
        RowBox[{"StringSplit", "[", 
         RowBox[{"s", ",", "\"\<*^\>\""}], "]"}]}], ",", "mant", ",", "e"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"mant", "=", 
       RowBox[{"First", "[", "parts", "]"}]}], ";", 
      RowBox[{"e", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "parts", "]"}], "==", "2"}], ",", 
         RowBox[{"ToExpression", "[", 
          RowBox[{"Last", "[", "parts", "]"}], "]"}], ",", "0"}], "]"}]}], 
      ";", 
      RowBox[{"10.", "^", 
       RowBox[{"(", 
        RowBox[{"e", "-", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"StringContainsQ", "[", 
            RowBox[{"mant", ",", "\"\<.\>\""}], "]"}], ",", 
           RowBox[{"StringLength", "[", 
            RowBox[{"Last", "[", 
             RowBox[{"StringSplit", "[", 
              RowBox[{"mant", ",", "\"\<.\>\""}], "]"}], "]"}], "]"}], ",", 
           "0"}], "]"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"showQuoted", "[", "s_String", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"StringContainsQ", "[", 
      RowBox[{"s", ",", "\"\<*^\>\""}], "]"}], ",", 
     RowBox[{"ScientificForm", "[", 
      RowBox[{"ToExpression", "[", "s", "]"}], "]"}], ",", "s"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"showValue", "[", "x_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"IntegerQ", "[", "x", "]"}], ",", "x", ",", 
     RowBox[{"0", "<", 
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      RowBox[{"10", "^", 
       RowBox[{"-", "3"}]}]}], ",", 
     RowBox[{"ScientificForm", "[", 
      RowBox[{"x", ",", "3"}], "]"}], ",", "True", ",", 
     RowBox[{"NumberForm", "[", 
      RowBox[{"x", ",", "6"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{"label_String", ",", "quoted_String", ",", "value_", ",", 
     RowBox[{"rel_String", ":", "\"\<\[TildeTilde]\>\""}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{"ToExpression", "[", "quoted", "]"}]}], ",", 
       RowBox[{"x", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"IntegerQ", "[", "value", "]"}], ",", "value", ",", 
          RowBox[{"N", "[", "value", "]"}]}], "]"}]}], ",", "ok"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"ok", "=", 
       RowBox[{"Switch", "[", 
        RowBox[{"rel", ",", "\"\<\[TildeTilde]\>\"", ",", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"x", "-", "q"}], "]"}], "<=", 
          RowBox[{
           RowBox[{
            RowBox[{"unitLast", "[", "quoted", "]"}], "/", "2"}], "+", 
           RowBox[{
            RowBox[{"10", "^", 
             RowBox[{"-", "9"}]}], 
            RowBox[{"Abs", "[", "q", "]"}]}]}]}], ",", "\"\<\[LessEqual]\>\"",
          ",", 
         RowBox[{"x", "<=", 
          RowBox[{"q", "+", 
           RowBox[{"10", "^", 
            RowBox[{"-", "12"}]}]}]}], ",", "\"\<\[GreaterEqual]\>\"", ",", 
         RowBox[{"x", ">=", 
          RowBox[{"q", "-", 
           RowBox[{"10", "^", 
            RowBox[{"-", "12"}]}]}]}], ",", "\"\<=\>\"", ",", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"x", "-", "q"}], "]"}], "<=", 
          RowBox[{
           RowBox[{"10", "^", 
            RowBox[{"-", "9"}]}], 
           RowBox[{"Max", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Abs", "[", "q", "]"}]}], "]"}]}]}]}], "]"}]}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"$checks", ",", "ok"}], "]"}], ";", 
      RowBox[{"{", 
       RowBox[{"label", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"rel", ",", "\"\< \>\"", ",", 
           RowBox[{"showQuoted", "[", "quoted", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"showValue", "[", "x", "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{"ok", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Checkmark]\>\"", ",", 
            RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Times]\>\"", ",", "Red"}], "]"}]}], "]"}]}], 
       "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"checkTable", "[", "rows__", "]"}], ":=", 
   RowBox[{"Grid", "[", 
    RowBox[{
     RowBox[{"Prepend", "[", 
      RowBox[{
       RowBox[{"{", "rows", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "Bold"}], "]"}], "&"}], "/@", 
        RowBox[{"{", 
         RowBox[{
         "\"\<Quantity\>\"", ",", "\"\<In the text\>\"", ",", 
          "\"\<Computed\>\"", ",", "\"\<\>\""}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Alignment", "->", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Left", ",", "Right", ",", "Center"}], "}"}], 
       "}"}]}], ",", 
     RowBox[{"Dividers", "->", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{"2", "->", 
          RowBox[{"GrayLevel", "[", "0.7", "]"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Spacings", "->", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", "0.6"}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->
  True,ExpressionUUID->"30cc884c-6783-4f65-93e2-35ae9c90433e"],

Cell["\<\
Fidelities from an entanglement spectrum. amps sorts the square roots of the \
Schmidt values. phiStar is the best flat template of any size, \
\[CapitalPhi]_*; phiQ the best template of size 2^k, the qubit value \
\[CapitalPhi]^q; and phiS the parity-respecting value \[CapitalPhi]^NL_S of \
Eq. (7) for a graded spectrum {even, odd}. capacity is C_E of Eq. (5).\
\>", "Text",ExpressionUUID->"f487769e-164b-44d8-bb58-f01cdeb5c667"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"amps", "[", "l_List", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"ReverseSort", "[", "l", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"topSum", "[", 
    RowBox[{"a_List", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Total", "[", 
    RowBox[{"Take", "[", 
     RowBox[{"a", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phiStar", "[", "l_List", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", "=", 
       RowBox[{"amps", "[", "l", "]"}]}], "}"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Accumulate", "[", "a", "]"}], "^", "2"}], "/", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "a", "]"}], "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phiQ", "[", "l_List", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", "=", 
       RowBox[{"amps", "[", "l", "]"}]}], "}"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"topSum", "[", 
           RowBox[{"a", ",", 
            RowBox[{"2", "^", "k"}]}], "]"}], "^", "2"}], "/", 
         RowBox[{"2", "^", "k"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"Ceiling", "[", 
           RowBox[{"Log2", "[", 
            RowBox[{"Length", "[", "a", "]"}], "]"}], "]"}]}], "}"}]}], "]"}],
       "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phiS", "[", 
    RowBox[{"{", 
     RowBox[{"le_List", ",", "lo_List"}], "}"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ae", "=", 
        RowBox[{"amps", "[", "le", "]"}]}], ",", 
       RowBox[{"ao", "=", 
        RowBox[{"amps", "[", "lo", "]"}]}], ",", "kmax"}], "}"}], ",", 
     RowBox[{
      RowBox[{"kmax", "=", 
       RowBox[{
        RowBox[{"Ceiling", "[", 
         RowBox[{"Log2", "[", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Length", "[", "ae", "]"}], ",", 
            RowBox[{"Length", "[", "ao", "]"}], ",", "1"}], "]"}], "]"}], 
         "]"}], "+", "1"}]}], ";", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"topSum", "[", 
               RowBox[{"ae", ",", 
                RowBox[{"2", "^", "k"}]}], "]"}], ",", 
              RowBox[{"topSum", "[", 
               RowBox[{"ao", ",", 
                RowBox[{"2", "^", "k"}]}], "]"}]}], "]"}], "^", "2"}], "/", 
           RowBox[{"2", "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "kmax"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"topSum", "[", 
               RowBox[{"ae", ",", 
                RowBox[{"2", "^", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}], "+", 
              RowBox[{"topSum", "[", 
               RowBox[{"ao", ",", 
                RowBox[{"2", "^", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}]}], ")"}], "^", 
            "2"}], "/", 
           RowBox[{"2", "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "kmax"}], "}"}]}], "]"}]}], "]"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"capacity", "[", "l_List", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"l", ",", 
         RowBox[{"0", "|", "0."}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"x", 
        RowBox[{
         RowBox[{"Log", "[", "x", "]"}], "^", "2"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"x", 
         RowBox[{"Log", "[", "x", "]"}]}], "]"}], "^", "2"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->
  True,ExpressionUUID->"28c68e67-86c6-4857-bde9-80df9bd54c1e"],

Cell["\<\
BCS states. bcsGraded lists the graded spectrum of pairs with occupations ps \
by enumerating all 2^m configurations, for small m. For identical pairs, \
classes groups the levels by the number w of occupied pairs: class w holds \
Binomial[m, w] levels p^w (1-p)^(m-w) of parity (-1)^w. This makes m in the \
hundreds easy. Within a class all levels are equal, and the score of a \
template is quasiconvex in the number of levels it takes from a class, so \
phiStarIdentical only needs the class boundaries.\
\>", "Text",ExpressionUUID->"c8bb5f34-6d7c-4fe8-9ba4-52e742088bca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bcsGraded", "[", "ps_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"conf", "=", 
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"Length", "[", "ps", "]"}]}], "]"}]}], ",", "lam"}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"lam", "=", 
       RowBox[{"Times", "@@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"MapThread", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"#2", "==", "1"}], ",", "#1", ",", 
                RowBox[{"1", "-", "#1"}]}], "]"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"ps", ",", "#"}], "}"}]}], "]"}], "&"}], "/@", "conf"}],
          ")"}]}]}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Pick", "[", 
         RowBox[{"lam", ",", 
          RowBox[{"EvenQ", "[", 
           RowBox[{"Total", "/@", "conf"}], "]"}]}], "]"}], ",", 
        RowBox[{"Pick", "[", 
         RowBox[{"lam", ",", 
          RowBox[{"OddQ", "[", 
           RowBox[{"Total", "/@", "conf"}], "]"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"classes", "[", 
    RowBox[{"m_Integer", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w", ",", 
       RowBox[{"Binomial", "[", 
        RowBox[{"m", ",", "w"}], "]"}], ",", 
       RowBox[{
        RowBox[{"p", "^", "w"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"m", "-", "w"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"topSumClasses", "[", 
    RowBox[{"cl_List", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"left", "=", "n"}], ",", 
       RowBox[{"s", "=", "0"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"left", "<=", "0"}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}], ";", 
         RowBox[{"With", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t", "=", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"c", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "left"}], "]"}]}], "}"}],
            ",", 
           RowBox[{
            RowBox[{"s", "+=", 
             RowBox[{"t", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"c", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ";", 
            RowBox[{"left", "-=", "t"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "cl"}], "}"}]}], "]"}], ";", "s"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phiSIdentical", "[", 
    RowBox[{"m_Integer", ",", "p_", ",", 
     RowBox[{"prec_", ":", "40"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cl", ",", "ev", ",", "od", ",", 
       RowBox[{"best", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"{", "}"}]}], "}"}]}], ",", "v"}], "}"}], ",", 
     RowBox[{
      RowBox[{"cl", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "prec"}], "]"}]}], "}"}],
            "&"}], "/@", 
          RowBox[{"classes", "[", 
           RowBox[{"m", ",", "p"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "&"}]}], "]"}]}], ";", 
      RowBox[{"ev", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"cl", ",", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
      RowBox[{"od", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"cl", ",", 
         RowBox[{
          RowBox[{"OddQ", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"topSumClasses", "[", 
                RowBox[{"sec", ",", 
                 RowBox[{"2", "^", "k"}]}], "]"}], "^", "2"}], "/", 
              RowBox[{"2", "^", "k"}]}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"v", ">", 
               RowBox[{"best", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ",", 
              RowBox[{"best", "=", 
               RowBox[{"{", 
                RowBox[{"v", ",", 
                 RowBox[{"{", 
                  RowBox[{"\"\<pure\>\"", ",", "k"}], "}"}]}], "}"}]}]}], 
             "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"sec", ",", 
             RowBox[{"{", 
              RowBox[{"ev", ",", "od"}], "}"}]}], "}"}]}], "]"}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", ">=", "1"}], ",", 
           RowBox[{
            RowBox[{"v", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"topSumClasses", "[", 
                  RowBox[{"ev", ",", 
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}], "+", 
                 RowBox[{"topSumClasses", "[", 
                  RowBox[{"od", ",", 
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}]}]}], "]"}]}], ")"}], "^", 
               "2"}], "/", 
              RowBox[{"2", "^", "k"}]}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"v", ">", 
               RowBox[{"best", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ",", 
              RowBox[{"best", "=", 
               RowBox[{"{", 
                RowBox[{"v", ",", 
                 RowBox[{"{", 
                  RowBox[{"\"\<balanced\>\"", ",", "k"}], "}"}]}], "}"}]}]}], 
             "]"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], ";", "best"}]}], "]"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phiStarIdentical", "[", 
    RowBox[{"m_Integer", ",", "p_", ",", 
     RowBox[{"prec_", ":", "40"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cl", ",", 
       RowBox[{"a", "=", "0"}], ",", 
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"best", "=", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"cl", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", "prec"}], "]"}]}], "}"}],
            "&"}], "/@", 
          RowBox[{"classes", "[", 
           RowBox[{"m", ",", "p"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "&"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "+=", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", "2", "]"}], "]"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"c", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ";", 
         RowBox[{"n", "+=", 
          RowBox[{"c", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "^", "2"}], "/", "n"}], ">", 
            RowBox[{"best", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"best", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "^", "2"}], "/", "n"}], ",", "n", ",", "a"}], 
             "}"}]}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "cl"}], "}"}]}], "]"}], ";", "best"}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->
  True,ExpressionUUID->"200c65b8-dda6-42dc-aea0-f804a7b98fbc"],

Cell["\<\
The kernel b of Eq. (10), the Gaussian-restricted SRE of one pair [a term of \
Eq. (4)], the capacity of one pair [Eq. (12)], and its maximum c_* [Eq. (13)].\
\>", "Text",ExpressionUUID->"11307dea-257e-4c12-bc52-646dbd7f41a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"z_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"z", "<", "2"}], ",", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}]}], "-", 
      RowBox[{"2", "^", "z"}]}], ",", "0"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kernelSup", "[", "l_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "=", 
        RowBox[{"-", 
         RowBox[{"Log2", "[", "l", "]"}]}]}], ",", "f", ",", "ys", ",", 
       "y0"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"y_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"Total", "[", 
        RowBox[{"l", 
         RowBox[{"(", 
          RowBox[{"b", "/@", 
           RowBox[{"(", 
            RowBox[{"x", "-", "y"}], ")"}]}], ")"}]}], "]"}]}], ";", 
      RowBox[{"ys", "=", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Min", "[", "x", "]"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"Max", "[", "x", "]"}], "+", "2"}], ",", "0.01"}], "]"}]}], 
      ";", 
      RowBox[{"y0", "=", 
       RowBox[{"ys", "[", 
        RowBox[{"[", 
         RowBox[{"First", "[", 
          RowBox[{"Ordering", "[", 
           RowBox[{
            RowBox[{"f", "/@", "ys"}], ",", 
            RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], "]"}]}], ";", 
      RowBox[{"NMaxValue", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"f", "[", "y", "]"}], ",", 
          RowBox[{
           RowBox[{"y0", "-", "0.01"}], "<=", "y", "<=", 
           RowBox[{"y0", "+", "0.01"}]}]}], "}"}], ",", "y"}], "]"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mfrak2", "[", "p_", "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"Log2", "[", 
     RowBox[{"1", "-", 
      RowBox[{"4", "p", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "p"}]}], ")"}], "^", "2"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cap1", "[", "p_", "]"}], ":=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}], 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}], "^", "2"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"pStar", "=", 
   RowBox[{"p", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "p"}]}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}]}], "==", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0.08"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cStar", "=", 
   RowBox[{"cap1", "[", "pStar", "]"}]}], ";"}]}], "Input",
 InitializationCell->
  True,ExpressionUUID->"b978896a-d5b8-4ad3-84d0-323066627e60"],

Cell["\<\
Stabilizer R\[EAcute]nyi entropy. sre2 computes M_2 of Eq. (1) for a real \
state vector of N qubits: for every X-string, one Walsh\[Dash]Hadamard \
transform gives the expectation values of all Pauli strings. schmidtState \
builds \[CapitalSigma]_i a_i |i\:27e9_A |i\:27e9_B with the qubits of A first.\
\>", "Text",ExpressionUUID->"32dc4eda-5e17-4788-a55a-2203934907ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hadamard", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"hadamard", "[", "n", "]"}], "=", 
    RowBox[{"KroneckerProduct", "@@", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "n"}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sre2", "[", "psi_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Length", "[", "psi", "]"}]}], ",", "idx"}], "}"}], ",", 
     RowBox[{
      RowBox[{"idx", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"d", "-", "1"}]}], "]"}]}], ";", 
      RowBox[{"-", 
       RowBox[{"Log2", "[", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"psi", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"BitXor", "[", 
                    RowBox[{"idx", ",", "x"}], "]"}], "+", "1"}], "]"}], 
                  "]"}], "psi"}], ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "0", ",", 
                  RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], ".", 
              RowBox[{"hadamard", "[", 
               RowBox[{"Log2", "[", "d", "]"}], "]"}]}], ")"}], "^", "4"}], 
           ",", "2"}], "]"}], "/", "d"}], "]"}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"schmidtState", "[", 
    RowBox[{"a_List", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"2", "^", "n"}]}], ",", 
       RowBox[{"psi", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0.", ",", 
          RowBox[{"4", "^", "n"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"psi", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "-", "1"}], ")"}], "d"}], "+", "i"}], "]"}], "]"}],
          "=", 
         RowBox[{"a", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], ";", "psi"}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bcsAmps", "[", 
    RowBox[{"m_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Times", "@@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "m"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "->", "p"}], ",", 
         RowBox[{"0", "->", 
          RowBox[{"1", "-", "p"}]}]}], "}"}]}], ")"}]}], "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->
  True,ExpressionUUID->"c6306a61-2c8a-4568-a63f-ab6239a5e0b7"]
}, Closed]],

Cell[CellGroupData[{

Cell["I. Introduction", "Section",ExpressionUUID->"4daf7510-1baa-48aa-8e4b-118c83aa5d17"],

Cell["\<\
The introduction quotes numbers derived later: the constant of the capacity \
bound, Eq. (11); the statement that, as a consequence, the fidelity-based \
nonlocal magic exceeds \.bdlog\:2082(C_E + 5) by at most about one bit, the \
excess being \.bdlog\:2082[\.be(3 + 2\[Sqrt]2)]; and the largest capacity c_* \
of one pair, Eq. (13).\
\>", "Text",ExpressionUUID->"50030df3-3625-45d9-8713-8631f7e358e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Constant 2(\[Sqrt]2-1)/\[Sqrt]3 of Eq. (11)\>\"", ",", 
     "\"\<0.478\>\"", ",", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Excess over \.bdlog\:2082(C_E+5), \\\"about one bit\\\"\>\"", ",", 
     "\"\<1\>\"", ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log2", "[", 
       RowBox[{
        RowBox[{"3", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}], "]"}]}]}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Largest capacity of one pair, c_*\>\"", ",", "\"\<0.44\>\"", ",", 
     "cStar"}], "]"}]}], "]"}]], "Input",ExpressionUUID->"7ad071b2-5bbe-4c13-\
84ea-11b0fec6a701"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Constant 2(\[Sqrt]2-1)/\[Sqrt]3 of Eq. (11)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.478\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.478293\"\>",
        ShowStringCharacters->False],
       0.4782926234762007,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Excess over \.bdlog\:2082(C_E+5), \\\"about one bit\\\"\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"1\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"1.06403\"\>",
        ShowStringCharacters->False],
       1.06403455352419,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Largest capacity of one pair, c_*\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.44\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.439229\"\>",
        ShowStringCharacters->False],
       0.43922883989064515`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"0518d479-fd8f-4535-b8fb-55e27821081d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["II. Measures of nonlocal magic and prior results", "Section",ExpressionUUID->"69740b93-39a3-41e9-8217-c417bfce5a79"],

Cell[CellGroupData[{

Cell["Gaussian-restricted SRE, Eq. (4)", "Subsection",ExpressionUUID->"3cd613a3-2d52-47c7-9ffe-dc696153a545"],

Cell["\<\
With p = sin\.b2\[Theta], each term of Eq. (4) is -log\:2082(1 - sin\.b24\
\[Theta]/4), largest at \[Theta] = \[Pi]/8.\
\>", "Text",ExpressionUUID->"50dc7c51-8c58-4cb1-8af6-83234c2cdd37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"4", "p", 
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "p"}]}], ")"}], "^", "2"}]}], "/.", 
     RowBox[{"p", "->", 
      RowBox[{
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "]"}], ",", 
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log2", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"4", "\[Theta]"}], "]"}], "^", "2"}], "/", "4"}]}], 
         "]"}]}], ",", 
       RowBox[{"0", "<=", "\[Theta]", "<=", 
        RowBox[{"\[Pi]", "/", "4"}]}]}], "}"}], ",", "\[Theta]"}], "]"}]}], 
  "}"}]], "Input",ExpressionUUID->"739b8a3e-a17f-45c8-be12-2916bed846e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      RowBox[{"4", " ", "\[Theta]"}], "]"}], "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"Log", "[", 
       FractionBox["4", "3"], "]"}], 
      RowBox[{"Log", "[", "2", "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", "\[Rule]", 
       FractionBox["\[Pi]", "8"]}], "}"}]}], "}"}]}], "}"}]], "Output",Express\
ionUUID->"0549c3e3-e966-4ad9-8153-9fadd45f1444"]
}, Open  ]],

Cell["\<\
The same term follows from the definition, Eq. (1): the stabilizer \
R\[EAcute]nyi entropy of the two-qubit state \[Sqrt]q|00\:27e9 + \[Sqrt]p|11\
\:27e9.\
\>", "Text",ExpressionUUID->"ccc9ea44-97bd-46f5-9851-b4800574ae32"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pauli", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "1", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "2", "]"}], ",", 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pairState", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", "p"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"Sqrt", "[", "p", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"moments", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"pairState", ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"P1", ",", "P2"}], "]"}], ".", "pairState"}], ",", 
      RowBox[{"{", 
       RowBox[{"P1", ",", "pauli"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"P2", ",", "pauli"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"moments", "^", "4"}], "]"}], "/", "4"}], "]"}]}], "==", 
    RowBox[{"mfrak2", "[", "p", "]"}]}], ",", 
   RowBox[{"0", "<", "p", "<", "1"}]}], "]"}]}], "Input",ExpressionUUID->\
"184a6b42-653a-44d3-ac8e-98a4d737a172"],

Cell[BoxData["True"], "Output",ExpressionUUID->"6060168c-8b23-468e-bef7-0e550438dd15"]
}, Open  ]],

Cell["\<\
Without a margin from 0, \.bd and 1 the Gaussian-restricted value need not be \
extensive: for p_j = 1/(j+1)\.b2 its partial sums up to j = 10, 10\.b2, \
10\.b3, 10\:2074 converge.\
\>", "Text",ExpressionUUID->"877c5097-7f18-45db-acf6-da5c4af7fa2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"mfrak2", "[", 
       RowBox[{"1", "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], "^", "2"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"10", "^", "k"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",Expres\
sionUUID->"2bd09702-7c5e-435b-a6dc-5b9a82f84b06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.6930034583336706`", ",", "2.133828478174794`", ",", "2.184915345404148`",
    ",", "2.1901004846772447`"}], "}"}]], "Output",ExpressionUUID->"c8fd6907-\
9414-484c-af7d-39c72384c3bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Capacity of entanglement, Eq. (5)", "Subsection",ExpressionUUID->"63cf8ac3-ccdd-4647-a73d-a227059ea4d1"],

Cell["\<\
A dominant level with a faint tail has a small capacity, and one BCS pair has \
capacity pq ln\.b2(q/p).\
\>", "Text",ExpressionUUID->"2bbdd8d6-c0db-4d8f-bc29-77a1f2f43501"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"capacity", "[", 
    RowBox[{"{", 
     RowBox[{"0.999", ",", "0.001"}], "}"}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"capacity", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "p"}], ",", "p"}], "}"}], "]"}], "==", 
      RowBox[{"p", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}], "^", "2"}]}]}], 
     ",", 
     RowBox[{"0", "<", "p", "<", 
      RowBox[{"1", "/", "2"}]}]}], "]"}]}], "}"}]], "Input",ExpressionUUID->\
"4f6690fd-a659-4bf4-a854-c9ddec220341"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.04765555831081224`", ",", "True"}], "}"}]], "Output",ExpressionUU\
ID->"6344b8cc-e9b4-424a-a0bf-58aca9c70d5c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Relation to prior work", "Subsection",ExpressionUUID->"05651d10-3f0c-442c-82a7-daaa8b23342c"],

Cell["\<\
The bound of Aditya, Sierant and Turkeshi, \.bdlog\:2082(1 + C_E/ln\.b22) + \
log\:2082(160/3) for qubits plus one bit for superselection, compared with \
the capacity bound of Eq. (11) in bits: the gain at C_E = 0, its minimum over \
C_E \[GreaterEqual] 0, and its limit. The capacity bound is sharper at every \
C_E.\
\>", "Text",ExpressionUUID->"26cd9f67-f70a-4c51-9778-c670b82112e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dTheirs", "[", "c_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Log2", "[", 
      RowBox[{"1", "+", 
       RowBox[{"c", "/", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}]}], "]"}]}], "+", 
    RowBox[{"Log2", "[", 
     RowBox[{"160", "/", "3"}], "]"}], "+", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dOurs", "[", "c_", "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"3", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"c", "+", "5"}], ")"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"dTheirs", "[", "0", "]"}], "-", 
     RowBox[{"dOurs", "[", "0", "]"}]}], "]"}], ",", 
   RowBox[{"NMinValue", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"dTheirs", "[", "c", "]"}], "-", 
        RowBox[{"dOurs", "[", "c", "]"}]}], ",", 
       RowBox[{"c", ">=", "0"}]}], "}"}], ",", "c"}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dTheirs", "[", "c", "]"}], "-", 
       RowBox[{"dOurs", "[", "c", "]"}]}], ",", 
      RowBox[{"c", "->", "\[Infinity]"}]}], "]"}], "]"}]}], "}"}]}], "Input",E\
xpressionUUID->"94a92f45-3fda-494c-9365-ef9359c507b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.511966993198335`", ",", "4.51196470543039`", ",", "6.201697413586912`"}],
   "}"}]], "Output",ExpressionUUID->"ba2117b9-d837-4c23-b8b0-830f413c6247"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsection",ExpressionUUID->"d3879eb5-c20a-486a-9f6a-f7f7a68a2dec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Largest Gaussian-restricted SRE of one pair\>\"", ",", 
     "\"\<Log2[4/3]\>\"", ",", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}], ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<C_E of \[Lambda] = (0.999, 0.001)\>\"", ",", "\"\<0.05\>\"", ",", 
     RowBox[{"capacity", "[", 
      RowBox[{"{", 
       RowBox[{"0.999", ",", "0.001"}], "}"}], "]"}]}], "]"}]}], 
  "]"}]], "Input",ExpressionUUID->"f29f548f-55c2-4447-83e1-06327c85d584"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Largest Gaussian-restricted SRE of one pair\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"Log2[4/3]\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.415037\"\>",
        ShowStringCharacters->False],
       0.4150374992788437,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"C_E of \[Lambda] = (0.999, 0.001)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.05\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.0476556\"\>",
        ShowStringCharacters->False],
       0.04765555831081224,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"613ab86f-5ef4-428e-843f-c20cf9e52e88"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["III. Bell pairs from fermionic entanglement", "Section",ExpressionUUID->"ceed9f81-a636-4390-9a6c-8b013642a181"],

Cell[CellGroupData[{

Cell["A. The exact fidelity under superselection", "Subsection",ExpressionUUID->"d00843e5-45de-4f32-95e8-b34276fe9780"],

Cell["\<\
On 500 random graded spectra, the parity-respecting fidelity of Eq. (7) obeys \
\[CapitalPhi]^NL_S \[LessEqual] \[CapitalPhi]^q \[LessEqual] \[CapitalPhi]_*, \
and the smallest ratio \[CapitalPhi]^NL_S/\[CapitalPhi]^q is above \.bd: \
superselection costs at most one bit.\
\>", "Text",ExpressionUUID->"fe1f6cf4-d62a-46af-8ad6-dda512462e33"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "7", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"randomGraded", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"RandomReal", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "8"}], ",", "0"}], "}"}], ",", "n"}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"par", "=", 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"1", ",", "n"}], "]"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"l", "/", 
        RowBox[{"Total", "[", "l", "]"}]}]}], ";", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Pick", "[", 
         RowBox[{"l", ",", "par", ",", "0"}], "]"}], ",", 
        RowBox[{"Pick", "[", 
         RowBox[{"l", ",", "par", ",", "1"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tests", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", "=", 
         RowBox[{"randomGraded", "[", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "64"}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"phiS", "[", "g", "]"}], ",", 
         RowBox[{"phiQ", "[", 
          RowBox[{"Join", "@@", "g"}], "]"}], ",", 
         RowBox[{"phiStar", "[", 
          RowBox[{"Join", "@@", "g"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "500", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"minRatioSQ", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"tests", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], "/", 
     RowBox[{"tests", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AllTrue", "[", 
    RowBox[{"tests", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<=", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", 
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}]}]}], "&&", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "<=", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", 
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}]}]}]}], "&"}]}], "]"}], ",", "minRatioSQ"}], 
  "}"}]}], "Input",ExpressionUUID->"6a028570-05ae-4fca-95a7-e456b2247c70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "0.754560015771973`"}], "}"}]], "Output",ExpressionUUID\
->"ecb9f6fc-b1ee-4008-9394-f9c536e4c4fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B. A single pair", "Subsection",ExpressionUUID->"a1261555-7605-409e-b320-385005ec678c"],

Cell["\<\
For one pair the even sector holds q and the odd sector p, so Eq. (7) reduces \
to max{q, \.bd(\[Sqrt]q + \[Sqrt]p)\.b2}; with p = sin\.b2\[Theta], 0 \
\[LessEqual] \[Theta] \[LessEqual] \[Pi]/4, the two entries are \.bd(1 + cos \
2\[Theta]) and \.bd(1 + sin 2\[Theta]).\
\>", "Text",ExpressionUUID->"fdb729df-12ad-484d-a3e3-8cf3c8e9d887"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"phiS", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "0.8", "}"}], ",", 
       RowBox[{"{", "0.2", "}"}]}], "}"}], "]"}], "==", 
    RowBox[{"Max", "[", 
     RowBox[{"0.8", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "0.8", "]"}], "+", 
          RowBox[{"Sqrt", "[", "0.2", "]"}]}], ")"}], "^", "2"}], "/", 
       "2"}]}], "]"}]}], ",", 
   RowBox[{"TrigReduce", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", "p"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{"1", "-", "p"}], "]"}], "+", 
             RowBox[{"Sqrt", "[", "p", "]"}]}], ")"}], "^", "2"}], "/", 
          "2"}]}], "}"}], "/.", 
       RowBox[{"p", "->", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ",", 
      RowBox[{"0", "<", "\[Theta]", "<", 
       RowBox[{"\[Pi]", "/", "4"}]}]}], "]"}], "]"}]}], "}"}]], "Input",Expres\
sionUUID->"97b2c3e8-c672-4f16-9eb9-8610b08efc74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",ExpressionUUID->"8b325011-9194-46a1-a978-ce1c9ba19d34"]
}, Open  ]],

Cell["\<\
The vacuum and one Bell pair tie where cos 2\[Theta] = sin 2\[Theta], at \
\[Theta] = \[Pi]/8: the threshold p, the fidelity at the tie, its nonlocal \
magic, and the number of T gates per bit of SRE, 1/log\:2082(4/3).\
\>", "Text",ExpressionUUID->"a98cdbfb-19cc-42ba-85e9-c6687d50b0f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pBell", "=", 
   RowBox[{
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", "/", "8"}], "]"}], "^", "2"}]}], ";", 
  RowBox[{"fTie", "=", 
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{"\[Pi]", "/", "8"}], "]"}], "^", "2"}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{"{", 
   RowBox[{"pBell", ",", "fTie", ",", 
    RowBox[{"-", 
     RowBox[{"Log2", "[", "fTie", "]"}]}], ",", 
    RowBox[{"1", "/", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}]}]}], "}"}], "]"}]}], "Input",ExpressionUU\
ID->"3a917666-03d1-489b-9b64-d52c7124d74a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.14644660940672624`", ",", "0.8535533905932737`", ",", 
   "0.22844669683638807`", ",", "2.4094208396532095`"}], "}"}]], "Output",Expr\
essionUUID->"d0233fe3-4264-40e4-8edd-0d810fa27512"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"27681d7f-6afe-482c-8d37-c0d54e7d52cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Bell pair is the better target for p \[GreaterEqual] \
sin\.b2(\[Pi]/8)\>\"", ",", "\"\<0.15\>\"", ",", "pBell"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Fidelity at the tie, cos\.b2(\[Pi]/8)\>\"", ",", "\"\<0.85\>\"", ",",
      "fTie"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Nonlocal magic of the hardest pair (bits)\>\"", ",", "\"\<0.23\>\"", 
     ",", 
     RowBox[{"-", 
      RowBox[{"Log2", "[", "fTie", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<T gates per bit of SRE, 1/log\:2082(4/3)\>\"", ",", "\"\<2.41\>\"", 
     ",", 
     RowBox[{"1", "/", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Smallest \[CapitalPhi]^NL_S/\[CapitalPhi]^q on random spectra\>\"", 
     ",", "\"\<1/2\>\"", ",", "minRatioSQ", ",", "\"\<\[GreaterEqual]\>\""}], 
    "]"}]}], "]"}]], "Input",ExpressionUUID->"f30348cb-a696-48d1-87e5-\
db1dcc926f89"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Bell pair is the better target for p \[GreaterEqual] \
sin\.b2(\[Pi]/8)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.15\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.146447\"\>",
        ShowStringCharacters->False],
       0.14644660940672624`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Fidelity at the tie, cos\.b2(\[Pi]/8)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.85\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.853553\"\>",
        ShowStringCharacters->False],
       0.8535533905932737,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Nonlocal magic of the hardest pair (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.23\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.228447\"\>",
        ShowStringCharacters->False],
       0.22844669683638807`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"T gates per bit of SRE, 1/log\:2082(4/3)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"2.41\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"2.40942\"\>",
        ShowStringCharacters->False],
       2.4094208396532095`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Smallest \[CapitalPhi]^NL_S/\[CapitalPhi]^q on random spectra\"\>", 
     
     TemplateBox[{"\"\[GreaterEqual]\"", "\" \"", "\"1/2\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.75456\"\>",
        ShowStringCharacters->False],
       0.754560015771973,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"02edf614-4ada-4f84-be0e-8dd0db8358cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C. Identical pairs: a simple picture", "Subsection",ExpressionUUID->"96784543-0d25-4a51-8003-3c4bb5324594"],

Cell["\<\
Each occupied pair raises the entanglement energy X_w = -log\:2082\[Lambda]_w \
by the same log\:2082(q/p): the difference below vanishes.\
\>", "Text",ExpressionUUID->"44b92f6d-76f8-48f6-a0c1-602d5b44bc4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PowerExpand", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"p", "^", "w"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"m", "-", "w"}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "m"}], 
       RowBox[{"Log2", "[", 
        RowBox[{"1", "-", "p"}], "]"}]}], "+", 
      RowBox[{"w", 
       RowBox[{"Log2", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}]}]}], ")"}]}], 
   "]"}], "]"}]], "Input",ExpressionUUID->"dcf543fd-9996-4bc0-8b8e-\
223eb5741c74"],

Cell[BoxData["0"], "Output",ExpressionUUID->"d23c7cfa-2dde-4714-8585-3935e77fd434"]
}, Open  ]],

Cell["\<\
The most likely class has weight close to 1/\[Sqrt](2\[Pi]mpq) (de Moivre\
\[Dash]Laplace):\
\>", "Text",ExpressionUUID->"33ae59dc-8b90-4713-8323-3b4cf20ea871"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"N", "[", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{"m", ",", "#"}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", "4"}], ")"}], "^", "#"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "/", "4"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"m", "-", "#"}], ")"}]}]}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "m"}], "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "\[Pi]", "m", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"3", "/", "4"}], ")"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "40", ",", "400"}], "}"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<m\>\"", ",", "\"\<largest class\>\"", ",", 
        "\"\<1/\[Sqrt](2\[Pi]mpq)\>\""}], "}"}]}], "}"}]}]}], "]"}]], "Input",\
ExpressionUUID->"60ead4e4-7b46-46c0-a9d2-51dce4ed9704"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"m\"\>",
       HoldForm], 
      TagBox["\<\"largest class\"\>",
       HoldForm], 
      TagBox["\<\"1/\[Sqrt](2\[Pi]mpq)\"\>",
       HoldForm]},
     {"4", "0.421875`", "0.46065886596178063`"},
     {"40", "0.14436434635625678`", "0.1456731240789439`"},
     {"400", "0.04602431823440329`", "0.04606588659617807`"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"m", "largest class", "1/\[Sqrt](2\[Pi]mpq)"}}]]]], "Output",Expre\
ssionUUID->"9f5acacb-efe5-44c9-aaa8-b3371f4aa631"]
}, Open  ]],

Cell["\<\
A template of 2^(k_w) levels, k_w = \[LeftFloor]log\:2082Binomial[m, w]\
\[RightFloor], covers more than half of every class (here for m = 40):\
\>", "Text",ExpressionUUID->"212accd3-36e1-4453-b911-067154832b2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AllTrue", "[", 
  RowBox[{
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "40"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"Floor", "[", 
       RowBox[{"Log2", "[", 
        RowBox[{"Binomial", "[", 
         RowBox[{"40", ",", "#"}], "]"}], "]"}], "]"}]}], ">", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{"40", ",", "#"}], "]"}], "/", "2"}]}], "&"}]}], "]"}]], "Input",\
ExpressionUUID->"50865770-f142-4f22-97d5-f466492301a5"],

Cell[BoxData["True"], "Output",ExpressionUUID->"c2014fa8-9027-41f8-8e41-e64b24d01228"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact optimum at small m, p = \.bc", "Subsubsection",ExpressionUUID->"8352c730-2e70-4272-90cf-d4b2fe0a7be2"],

Cell["\<\
The exact optimum of Eq. (7) compared with leaving the pairs as Bell pairs, (\
\.bd + \[Sqrt](pq))^m, the cap (13/16)^(m/4) on local Gaussian unitaries [Eq. \
(16)], and the one-class bound of Eq. (9).\
\>", "Text",ExpressionUUID->"2ec79353-6db3-4729-9b03-5ad9538786a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"oneClass", "[", 
    RowBox[{"m_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Max", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "^", 
        RowBox[{"Floor", "[", 
         RowBox[{"Log2", "[", 
          RowBox[{"Binomial", "[", 
           RowBox[{"m", ",", "w"}], "]"}], "]"}], "]"}]}], 
       RowBox[{"p", "^", "w"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"m", "-", "w"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"w", ",", "0", ",", "m"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"small", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"m", ",", 
       RowBox[{
        RowBox[{"phiSIdentical", "[", 
         RowBox[{"m", ",", 
          RowBox[{"1", "/", "4"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "3", "]"}], "/", "4"}]}], ")"}], "^", "m"}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13", "/", "16"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"m", "/", "4"}], ")"}]}], ",", 
       RowBox[{"oneClass", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "4"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Rest", "[", "#", "]"}], ",", "4"}], "]"}]}]}], "}"}], 
     "&"}], "/@", "small"}], ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<m\>\"", ",", "\"\<\[CapitalPhi]^NL_S\>\"", ",", 
        "\"\<Bell pairs\>\"", ",", "\"\<Gaussian cap\>\"", ",", 
        "\"\<one class\>\""}], "}"}]}], "}"}]}]}], "]"}]}], "Input",Expression\
UUID->"b49ec30d-1b03-41f6-8d79-90a63d18ce1d"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"m\"\>",
       HoldForm], 
      TagBox["\<\"\[CapitalPhi]^NL_S\"\>",
       HoldForm], 
      TagBox["\<\"Bell pairs\"\>",
       HoldForm], 
      TagBox["\<\"Gaussian cap\"\>",
       HoldForm], 
      TagBox["\<\"one class\"\>",
       HoldForm]},
     {"1", "0.9330127018922193234`4.", "0.9330127018922193234`4.", 
      "0.94941446105797099`4.", "0.75`4."},
     {"2", "0.8705127018922193234`4.", "0.8705127018922193234`4.", 
      "0.9013878188659973233`4.", "0.5625`4."},
     {"3", "0.8121994080239556157`4.", "0.8121994080239556157`4.", 
      "0.8557906302528810047`4.", "0.421875`4."},
     {"4", "0.757792364155691908`4.", "0.757792364155691908`4.", "0.8125`4.", 
      "0.421875`4."},
     {"5", "0.707029901154194682`4.", "0.707029901154194682`4.", 
      "0.7713992496096014294`4.", "0.31640625`4."},
     {"6", "0.7213706571868481782`4.", "0.6596678783944639378`4.", 
      "0.7323776028286228251`4.", "0.2373046875`4."},
     {"7", "0.6730479859276671201`4.", "0.6154785095723267701`4.", 
      "0.6953298870804658164`4.", "0.2373046875`4."},
     {"8", "0.6861172251295875507`4.", "0.574249267172672774`4.", 
      "0.66015625`4.", "0.2669677734375`4."},
     {"9", "0.6401560860329486021`4.", "0.5357818603244023509`4.", 
      "0.6267618903078011614`4.", "0.2669677734375`4."},
     {"10", "0.6400394564552807004`4.", "0.4998912811261103025`4.", 
      "0.5950568022982560454`4.", "0.200225830078125`4."},
     {"11", "0.5971649425849689028`4.", "0.4664049148558351556`4.", 
      "0.5649555332528784758`4.", "0.200225830078125`4."},
     {"12", "0.6034820115760634988`4.", "0.4351617097854532617`4.", 
      "0.536376953125`4.", "0.225254058837890625`4."}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"m", "\[CapitalPhi]^NL_S", "Bell pairs", "Gaussian cap", 
       "one class"}}]]]], "Output",ExpressionUUID->"44955f4d-4b52-4a2e-a66c-\
c61ae04e5407"]
}, Open  ]],

Cell["\<\
The Bell-pair product is the exact optimum up to m = 5; the optimum first \
exceeds the Gaussian cap at m = 8 and stays above it (checked up to m = 100).\
\
\>", "Text",ExpressionUUID->"32ce48cb-9e41-40eb-b7af-d321a78a2a1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lastProductOptimal", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"small", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}]}], "&"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"firstAboveCap", "=", 
   RowBox[{
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{"small", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "&"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"lastProductOptimal", ",", "firstAboveCap", ",", 
   RowBox[{"AllTrue", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"firstAboveCap", ",", "100"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"phiSIdentical", "[", 
         RowBox[{"#", ",", 
          RowBox[{"1", "/", "4"}], ",", "30"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ">", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"13", "/", "16"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"#", "/", "4"}], ")"}]}]}], "&"}]}], "]"}]}], 
  "}"}]}], "Input",ExpressionUUID->"56347238-1295-4190-a2c6-d918a674887e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "8", ",", "True"}], "}"}]], "Output",ExpressionUUID->\
"9b89aeea-1af3-47df-8995-ae55eba5eefe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fig. 2(a): forty pairs", "Subsubsection",ExpressionUUID->"db519d25-c8c3-4e84-8bd5-d44002cce1a3"],

Cell["\<\
The optimum is a balanced template with k = 32 Bell pairs, the 2\.b3\.b9 \
largest levels of each parity.\
\>", "Text",ExpressionUUID->"af075481-13e2-4a9d-a8cc-cea0b1066ce2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phi40", ",", "arg40"}], "}"}], "=", 
   RowBox[{"phiSIdentical", "[", 
    RowBox[{"40", ",", 
     RowBox[{"1", "/", "4"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", "phi40", "]"}], ",", "arg40"}], "}"}]}], "Input",Expressi\
onUUID->"cc32feff-b150-41be-ae93-db5419ccb791"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.39943207144678633`", ",", 
   RowBox[{"{", 
    RowBox[{"\<\"balanced\"\>", ",", "32"}], "}"}]}], "}"}]], "Output",Express\
ionUUID->"9b7a68fe-3613-416b-b312-3a77b54fcbf2"]
}, Open  ]],

Cell["\<\
Completing the square with \[Tau] = (sum of the kept amplitudes)/2\.b3\.b2, a \
kept level contributes 2\[Tau]\[Sqrt]\[Lambda] - \[Tau]\.b2, which is \
negative beyond the cutoff X > y + 2, with \[Tau] = 2^(-y/2). The odd \
template ends inside class 11; the even one reaches into class 12, beyond the \
cutoff, where it contributes slightly negatively.\
\>", "Text",ExpressionUUID->"fd782e1e-c2ec-4ec2-b29a-6473c20dd2d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fill", "[", "sec_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"left", "=", 
       RowBox[{"2", "^", "31"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"t", "=", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "left"}], "]"}]}], "}"}], 
         ",", 
         RowBox[{
          RowBox[{"left", "-=", "t"}], ";", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "t", ",", 
            RowBox[{"c", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "sec"}], "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cl40", "=", 
   RowBox[{"classes", "[", 
    RowBox[{"40", ",", 
     RowBox[{"1", "/", "4"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"inTemplate", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"fill", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"cl40", ",", 
            RowBox[{
             RowBox[{"EvenQ", "[", 
              RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
         ",", 
         RowBox[{"fill", "[", 
          RowBox[{"Select", "[", 
           RowBox[{"cl40", ",", 
            RowBox[{
             RowBox[{"OddQ", "[", 
              RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], 
          "]"}]}], "]"}], ",", "First"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", "0"}], "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tau40", "=", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&"}], "/@", 
      "inTemplate"}], "]"}], "/", 
    RowBox[{"2", "^", "32"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"y40", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Log2", "[", "tau40", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"contributions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "==", 
          RowBox[{"Binomial", "[", 
           RowBox[{"40", ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", "\"\<all\>\"", 
         ",", "\"\<part\>\""}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log2", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", "y40"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "tau40", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "-", 
           RowBox[{"tau40", "^", "2"}]}], ")"}]}], "]"}]}], "}"}], "&"}], "/@",
     "inTemplate"}]}], ";"}], "\n", 
 RowBox[{"TableForm", "[", 
  RowBox[{"contributions", ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<class w\>\"", ",", "\"\<levels kept\>\"", ",", "\"\<\>\"", ",", 
        "\"\<X_w - y\>\"", ",", "\"\<contribution\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",ExpressionUUID->"10c39fe9-8e4f-4b74-ac1f-5105fb7ea740"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"class w\"\>",
       HoldForm], 
      TagBox["\<\"levels kept\"\>",
       HoldForm], 
      TagBox["\<\"\"\>",
       HoldForm], 
      TagBox["\<\"X_w - y\"\>",
       HoldForm], 
      TagBox["\<\"contribution\"\>",
       HoldForm]},
     {"0", "1", "\<\"all\"\>", 
      RowBox[{"-", "16.722477948538998`"}], "6.107112947555031`*^-8"},
     {"1", "40", "\<\"all\"\>", 
      RowBox[{"-", "15.137515447817844`"}], "1.4088050642538487`*^-6"},
     {"2", "780", "\<\"all\"\>", 
      RowBox[{"-", "13.552552947096686`"}], "0.000015830133649971782`"},
     {"3", "9880", "\<\"all\"\>", 
      RowBox[{"-", "11.967590446375532`"}], "0.00011537905678373046`"},
     {"4", "91390", "\<\"all\"\>", 
      RowBox[{"-", "10.382627945654374`"}], "0.0006125884826165222`"},
     {"5", "658008", "\<\"all\"\>", 
      RowBox[{"-", "8.797665444933216`"}], "0.0025206185530657114`"},
     {"6", "3838380", "\<\"all\"\>", 
      RowBox[{"-", "7.212702944212058`"}], "0.008338259129354864`"},
     {"7", "18643560", "\<\"all\"\>", 
      RowBox[{"-", "5.627740443490907`"}], "0.02264994084329374`"},
     {"8", "76904685", "\<\"all\"\>", 
      RowBox[{"-", "4.0427779427697494`"}], "0.0509195673674026`"},
     {"9", "273438880", "\<\"all\"\>", 
      RowBox[{"-", "2.4578154420485916`"}], "0.09377982877012345`"},
     {"10", "847660528", "\<\"all\"\>", 
      RowBox[{"-", "0.8728529413274373`"}], "0.13452729473443967`"},
     {"11", "1854733280", "\<\"part\"\>", "0.712109559393717`", 
      "0.0970423948244805`"},
     {"12", "1218987884", "\<\"part\"\>", "2.2970720601148713`", 
      RowBox[{"-", "0.011091100324618157`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"class w", "levels kept", "", "X_w - y", 
       "contribution"}}]]]], "Output",ExpressionUUID->"7ff68aee-5917-4443-\
9be4-d7074c64cebc"]
}, Open  ]],

Cell["\<\
For the best template of any size, \[CapitalPhi]_*, the window of Eq. (10) \
collects most of the fidelity from about six classes; these are the classes \
that carry more than 2% of \[CapitalPhi]_* each.\
\>", "Text",ExpressionUUID->"8bd2a234-f3e5-4f41-872f-c32fe5c6dc48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phiStar40", ",", "k40", ",", "a40"}], "}"}], "=", 
   RowBox[{"phiStarIdentical", "[", 
    RowBox[{"40", ",", 
     RowBox[{"1", "/", "4"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"yStar40", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"Log2", "[", 
      RowBox[{"a40", "/", "k40"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"window40", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], 
         RowBox[{"b", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"-", 
             RowBox[{"Log2", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}], "-", 
           "yStar40"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", "cl40"}]}], 
  ";"}], "\n", 
 RowBox[{"sixClasses", "=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{"window40", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ">", 
       RowBox[{"0.02", "phiStar40"}]}], "&"}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "Input",ExpressionUUID->\
"9e81c10e-b01b-4d20-833e-a3c26d569655"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], 
  "}"}]], "Output",ExpressionUUID->"97ad6e3c-f4c1-4eca-851b-c72ab1273c7d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fig. 2(b)", "Subsubsection",ExpressionUUID->"9c7899d8-397c-4754-a207-559312ba2208"],

Cell["\<\
For the Haar-random state of Fig. 2(b), C_E = 47 is a property of the sampled \
state; the two numbers derived from it are checked in the table.\
\>", "Text",ExpressionUUID->"6b7eac05-68e3-434f-a508-7ec81c39f050"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"666d18f2-9a4c-43d7-a24d-2b491ce5f1f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Spacing of the classes, log\:20823 (bits)\>\"", ",", "\"\<1.6\>\"", 
     ",", 
     RowBox[{"Log2", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\.bd + \[Sqrt](pq) at p = \.bc\>\"", ",", "\"\<0.933\>\"", ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "/", "4"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Last m where the Bell-pair product is optimal\>\"", ",", "\"\<5\>\"",
      ",", "lastProductOptimal", ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<\[CapitalPhi]^NL_S at m = 6\>\"", ",", "\"\<0.72\>\"", ",", 
     RowBox[{"small", "[", 
      RowBox[{"[", 
       RowBox[{"6", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<Bell-pair product at m = 6\>\"", ",", "\"\<0.66\>\"", ",", 
     RowBox[{"small", "[", 
      RowBox[{"[", 
       RowBox[{"6", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<First m above the Gaussian cap\>\"", ",", "\"\<8\>\"", ",", 
     "firstAboveCap", ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[CapitalPhi]^NL_S at m = 40\>\"", ",", "\"\<0.40\>\"", ",", 
     "phi40"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Sum of the class contributions, m = 40\>\"", ",", "\"\<0.40\>\"", 
     ",", 
     RowBox[{"Total", "[", 
      RowBox[{"contributions", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "5"}], "]"}], "]"}], "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Bell pairs in the optimal template, m = 40\>\"", ",", "\"\<32\>\"", 
     ",", 
     RowBox[{"arg40", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Classes with more than 2% of \[CapitalPhi]_*, m = 40\>\"", ",", 
     "\"\<6\>\"", ",", 
     RowBox[{"Length", "[", "sixClasses", "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[Sqrt]C_E/ln2 at C_E = 47 (bits)\>\"", ",", "\"\<9.9\>\"", ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "47", "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<4/\[Sqrt](2\[Pi](C_E+5)) at C_E = 47\>\"", ",", "\"\<0.22\>\"", ",", 
     
     RowBox[{"4", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]", "52"}], "]"}]}]}], "]"}]}], "]"}]], "Input",Expre\
ssionUUID->"a11cb0fb-4881-4e31-a31d-4a4402f463f2"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Spacing of the classes, log\:20823 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"1.6\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"1.58496\"\>",
        ShowStringCharacters->False],
       1.5849625007211563`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\.bd + \[Sqrt](pq) at p = \.bc\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.933\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.933013\"\>",
        ShowStringCharacters->False],
       0.9330127018922193,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Last m where the Bell-pair product is optimal\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"5\""},
      "RowDefault"], "5", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[CapitalPhi]^NL_S at m = 6\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.72\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.721371\"\>",
        ShowStringCharacters->False],
       0.7213706571868482,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Bell-pair product at m = 6\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.66\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.659668\"\>",
        ShowStringCharacters->False],
       0.6596678783944637,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"First m above the Gaussian cap\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"8\""},
      "RowDefault"], "8", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[CapitalPhi]^NL_S at m = 40\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.40\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.399432\"\>",
        ShowStringCharacters->False],
       0.39943207144678633`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Sum of the class contributions, m = 40\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.40\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.399432\"\>",
        ShowStringCharacters->False],
       0.3994320714467863,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Bell pairs in the optimal template, m = 40\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"32\""},
      "RowDefault"], "32", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Classes with more than 2% of \[CapitalPhi]_*, m = 40\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"6\""},
      "RowDefault"], "6", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[Sqrt]C_E/ln2 at C_E = 47 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"9.9\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"9.89062\"\>",
        ShowStringCharacters->False],
       9.890618894046193,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"4/\[Sqrt](2\[Pi](C_E+5)) at C_E = 47\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.22\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.221293\"\>",
        ShowStringCharacters->False],
       0.2212933612212151,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"d3705369-b734-4d55-8d93-71f71f9b3ef7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["IV. Free fermions: from extensive to logarithmic", "Section",ExpressionUUID->"3713c327-f637-41af-a9d1-6da5186eb1e0"],

Cell[CellGroupData[{

Cell["A. A bound for every state", "Subsection",ExpressionUUID->"be9312c8-c1c9-43b9-ba43-067502c45709"],

Cell["\<\
Completing the square turns the score A\.b2/K of a template into a maximum \
over \[Tau] of a sum over levels; the maximum sits at \[Tau] = A/K, the \
average amplitude of the kept levels.\
\>", "Text",ExpressionUUID->"d351edb5-2834-41b5-bfcb-31f26f7d4bb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "\[Tau]", "A"}], "-", 
         RowBox[{"K", 
          RowBox[{"\[Tau]", "^", "2"}]}]}], ",", "\[Tau]"}], "]"}], "==", 
      "0"}], ",", "\[Tau]"}], "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Tau]", "A"}], "-", 
      RowBox[{"K", 
       RowBox[{"\[Tau]", "^", "2"}]}]}], "/.", 
     RowBox[{"\[Tau]", "->", 
      RowBox[{"A", "/", "K"}]}]}], "]"}]}], "}"}]], "Input",ExpressionUUID->\
"362bee36-3a04-489e-abc2-e46c65f75c1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", "\[Rule]", 
      FractionBox["A", "K"]}], "}"}], "}"}], ",", 
   FractionBox[
    SuperscriptBox["A", "2"], "K"]}], "}"}]], "Output",ExpressionUUID->\
"d21f613e-53a6-4a8a-8bfa-56b6fd1c0730"]
}, Open  ]],

Cell["\<\
Per unit of probability a level earns b: with \[Tau] = 2^(-y/2) and \[Lambda] \
= 2^(-X), the contribution (2\[Tau]\[Sqrt]\[Lambda] - \[Tau]\.b2)/\[Lambda] \
is the kernel of Eq. (10), and b = 1 - (1 - r)\.b2 with r = \[Tau]/\[Sqrt]\
\[Lambda] = 2^((X-y)/2).\
\>", "Text",ExpressionUUID->"5bbe4972-e7b4-446f-bec8-1ead2b4db329"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Tau]", 
           RowBox[{"Sqrt", "[", "\[Lambda]", "]"}]}], "-", 
          RowBox[{"\[Tau]", "^", "2"}]}], ")"}], "/", "\[Lambda]"}], "==", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"X", "-", "y"}], ")"}], "/", "2"}], ")"}]}]}], "-", 
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"X", "-", "y"}], ")"}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y"}], "/", "2"}], ")"}]}]}], ",", 
        RowBox[{"\[Lambda]", "->", 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"-", "X"}], ")"}]}]}]}], "}"}]}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X", ",", "y"}], "}"}], ",", "Reals"}], "]"}]}], "]"}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "r"}], "-", 
      RowBox[{"r", "^", "2"}]}], "==", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], "^", "2"}]}]}], "]"}]}], 
  "}"}]], "Input",ExpressionUUID->"155ae445-f2bf-4fe8-b986-a97e91c6e27f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",ExpressionUUID->"a4a874ff-2689-401a-846a-edd06b096598"]
}, Open  ]],

Cell["\<\
The kernel identity, Eq. (10), on 50 random spectra: the largest difference \
between the best flat template and the best window average.\
\>", "Text",ExpressionUUID->"722f8277-4513-48ef-b9fd-d73d3e8e66ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "11", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"identityTest", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "/", 
            RowBox[{"Total", "[", "#", "]"}]}], "&"}], "[", 
          RowBox[{"Exp", "[", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "10"}], ",", "0"}], "}"}], ",", 
             RowBox[{"RandomInteger", "[", 
              RowBox[{"{", 
               RowBox[{"2", ",", "40"}], "}"}], "]"}]}], "]"}], "]"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"phiStar", "[", "l", "]"}], ",", 
         RowBox[{"kernelSup", "[", "l", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "50", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Max", "[", 
  RowBox[{"Abs", "[", 
   RowBox[{"Subtract", "@@@", "identityTest"}], "]"}], "]"}]}], "Input",Expres\
sionUUID->"91d652e5-98d6-418e-8079-3456f52b8519"],

Cell[BoxData["5.551115123125783`*^-16"], "Output",ExpressionUUID->"08af8426-7dc5-452b-8ddd-82692a83244d"]
}, Open  ]],

Cell["\<\
The window: full credit at z = 0, cutoff at z = 2, credit halving every two \
bits on the heavy side, and area 4/ln2.\
\>", "Text",ExpressionUUID->"94e2dee0-eb8f-47ce-b66e-cb6de610833e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"bz", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"z", "/", "2"}], ")"}]}]}], "-", 
    RowBox[{"2", "^", "z"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"bz", "[", "0", "]"}], ",", 
   RowBox[{"bz", "[", "2", "]"}], ",", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"bz", "[", 
       RowBox[{"z", "-", "2"}], "]"}], "/", 
      RowBox[{"bz", "[", "z", "]"}]}], ",", 
     RowBox[{"z", "->", 
      RowBox[{"-", "\[Infinity]"}]}]}], "]"}], ",", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"bz", "[", "z", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "2"}], "}"}]}], "]"}]}], 
  "}"}]}], "Input",ExpressionUUID->"1a1d6ca3-baf7-4941-9009-c727b451c671"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["4", 
    RowBox[{"Log", "[", "2", "]"}]]}], "}"}]], "Output",ExpressionUUID->\
"05928efb-2c3e-46ae-aaa2-6b598fa3aa20"]
}, Open  ]],

Cell["\<\
Smoothing: (ln2/4) b(2 - t) is the density of the sum of two exponential \
variables with rates ln2/2 and ln2, whose variance is 5/ln\.b22. A Gaussian X \
then gives \[CapitalPhi]_* \[TildeTilde] 4/\[Sqrt](2\[Pi](C_E+5)); the \
uniform density, which has the lowest peak at given variance, gives the bound \
2/\[Sqrt](3(C_E+5)).\
\>", "Text",ExpressionUUID->"1195bdb5-373f-40c1-a221-321d6d124433"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{
    RowBox[{"Log", "[", "2", "]"}], "/", "2"}]}], ";", 
  RowBox[{"r2", "=", 
   RowBox[{"Log", "[", "2", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"conv", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"r1", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "r1"}], "s"}], "]"}], "r2", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "r2"}], 
        RowBox[{"(", 
         RowBox[{"t", "-", "s"}], ")"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "t"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"t", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"conv", "==", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], "/", "4"}], 
       RowBox[{"bz", "[", 
        RowBox[{"2", "-", "t"}], "]"}]}]}], ",", 
     RowBox[{"t", ">", "0"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"r1", "^", "2"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"r2", "^", "2"}]}]}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"4", "/", 
        RowBox[{"Log", "[", "2", "]"}]}], 
       RowBox[{"PDF", "[", 
        RowBox[{
         RowBox[{"NormalDistribution", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"c", "+", "5"}], "]"}], "/", 
            RowBox[{"Log", "[", "2", "]"}]}]}], "]"}], ",", "0"}], "]"}]}], "==", 
      RowBox[{"4", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "\[Pi]", 
         RowBox[{"(", 
          RowBox[{"c", "+", "5"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"c", ">", 
      RowBox[{"-", "5"}]}]}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"4", "/", 
        RowBox[{"Log", "[", "2", "]"}]}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"12", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"c", "+", "5"}], ")"}], "/", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}]}], "]"}]}], "==", 
      RowBox[{"2", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"c", "+", "5"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"c", ">", 
      RowBox[{"-", "5"}]}]}], "]"}]}], "}"}]}], "Input",ExpressionUUID->\
"48d8656d-0934-4dfe-9273-9f2d59b3b246"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   FractionBox["5", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]], ",", "True", ",", "True"}], 
  "}"}]], "Output",ExpressionUUID->"f6ac0712-176b-486e-8372-a536170c5912"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The two restrictions", "Subsubsection",ExpressionUUID->"ebda2574-e13a-4f1c-a34f-e413e30b1ee7"],

Cell["\<\
Each restriction only removes templates, so \[CapitalPhi]^NL_S \[LessEqual] \
\[CapitalPhi]^q \[LessEqual] \[CapitalPhi]_*. For four pairs at p = \.bc, the \
best template of any size holds the 11 levels with at most two occupied \
pairs, while the best admissible one holds all 16:\
\>", "Text",ExpressionUUID->"f623b83d-0667-43de-8781-c715dfb01335"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"g4", "=", 
   RowBox[{"bcsGraded", "[", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", "4"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phiStar4", ",", "phiQ4", ",", "phiS4"}], "}"}], "=", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"phiStar", "[", 
       RowBox[{"Join", "@@", "g4"}], "]"}], ",", 
      RowBox[{"phiQ", "[", 
       RowBox[{"Join", "@@", "g4"}], "]"}], ",", 
      RowBox[{"phiS", "[", "g4", "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bestK4", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", "=", 
       RowBox[{"N", "[", 
        RowBox[{"amps", "[", 
         RowBox[{"Join", "@@", "g4"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"First", "[", 
      RowBox[{"Ordering", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Accumulate", "[", "a", "]"}], "^", "2"}], "/", 
         RowBox[{"Range", "[", "16", "]"}]}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"phiStar4", ",", "bestK4", ",", "phiQ4", ",", "phiS4"}], 
  "}"}]}], "Input",ExpressionUUID->"e15df950-f13e-47a9-8f8f-6253f215ef8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8108554415144292`", ",", "11", ",", "0.7577923641556918`", ",", 
   "0.7577923641556918`"}], "}"}]], "Output",ExpressionUUID->"d8da4653-4af4-\
41db-a685-4d9d4310adc1"]
}, Open  ]],

Cell["\<\
Rounding the size K, with 2^k \[LessEqual] K < 2^(k+1), down or up keeps at \
least max(2^k/K, K/2^(k+1)) \[GreaterEqual] 1/\[Sqrt]2 of the fidelity, and \
both restrictions together cost at most \[Sqrt]2 - 1 (Proposition S1 of the \
SM). The smallest ratios \[CapitalPhi]^q/\[CapitalPhi]_* and \
\[CapitalPhi]^NL_S/\[CapitalPhi]_* on 500 random spectra:\
\>", "Text",ExpressionUUID->"b97619f7-67d2-4572-af48-b70f3957464a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"roundingMin", "=", 
   RowBox[{"Minimize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"1", "/", "t"}], ",", 
         RowBox[{"t", "/", "2"}]}], "]"}], ",", 
       RowBox[{"1", "<=", "t", "<=", "2"}]}], "}"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SeedRandom", "[", "13", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", "=", 
         RowBox[{"randomGraded", "[", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"2", ",", "64"}], "}"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"phiQ", "[", 
           RowBox[{"Join", "@@", "g"}], "]"}], ",", 
          RowBox[{"phiS", "[", "g", "]"}]}], "}"}], "/", 
        RowBox[{"phiStar", "[", 
         RowBox[{"Join", "@@", "g"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", "500", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"minQoverStar", ",", "minSoverStar"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{"rt", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{"rt", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"roundingMin", ",", "minQoverStar", ",", "minSoverStar"}], 
  "}"}]}], "Input",ExpressionUUID->"866c9f3e-a246-4904-a6ee-98801a1eeedb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"{", 
      RowBox[{"t", "\[Rule]", 
       SqrtBox["2"]}], "}"}]}], "}"}], ",", "0.8440596153307864`", ",", 
   "0.7075325773673987`"}], "}"}]], "Output",ExpressionUUID->"deaf2ad6-f423-\
465d-8411-9acfc3f0f4f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The capacity bound, Eq. (11)", "Subsubsection",ExpressionUUID->"3d10ae2a-f885-4b88-aad0-a3ca2da5c477"],

Cell["\<\
The form in bits, D^f,NL_min \[LessEqual] \.bdlog\:2082[\.be(3 + \
2\[Sqrt]2)(C_E + 5)], follows by taking -log\:2082 and using (\[Sqrt]2 - 1)\
\:207b\.b2 = 3 + 2\[Sqrt]2.\
\>", "Text",ExpressionUUID->"c5d33b58-90e3-4012-8eb8-9f28659c6f6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "^", 
      RowBox[{"-", "2"}]}], "==", 
     RowBox[{"3", "+", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log2", "[", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"3", 
            RowBox[{"(", 
             RowBox[{"c", "+", "5"}], ")"}]}], "]"}]}]}], "]"}]}], "==", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Log2", "[", 
        RowBox[{
         RowBox[{"3", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"c", "+", "5"}], ")"}]}], "]"}]}]}], ",", 
     RowBox[{"c", ">", 
      RowBox[{"-", "5"}]}]}], "]"}]}], "}"}]], "Input",ExpressionUUID->\
"2c1cb6ee-95ed-4c2a-a6fb-e4f0c5f4bef1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",ExpressionUUID->"fa336007-9193-437d-b51f-39a49ba6928d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"95932c3a-a0bb-411a-8259-2b8914c3227d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Area of the window, 4/ln2 (bits)\>\"", ",", "\"\<5.8\>\"", ",", 
     RowBox[{"4", "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Smoothing width \[Sqrt]5/ln2 (bits)\>\"", ",", "\"\<3.2\>\"", ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[CapitalPhi]_* for four pairs\>\"", ",", "\"\<0.811\>\"", ",", 
     "phiStar4"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Size of that template\>\"", ",", "\"\<11\>\"", ",", "bestK4", ",", 
     "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[CapitalPhi]^q for four pairs\>\"", ",", "\"\<0.758\>\"", ",", 
     "phiQ4"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[CapitalPhi]^NL_S for four pairs\>\"", ",", "\"\<0.758\>\"", ",", 
     "phiS4"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Rounding keeps at least\>\"", ",", "\"\<1/Sqrt[2]\>\"", ",", 
     RowBox[{"First", "[", "roundingMin", "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Smallest \[CapitalPhi]^q/\[CapitalPhi]_* on random spectra\>\"", 
     ",", "\"\<1/Sqrt[2]\>\"", ",", "minQoverStar", ",", 
     "\"\<\[GreaterEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Smallest \[CapitalPhi]^NL_S/\[CapitalPhi]_* on random spectra\>\"", 
     ",", "\"\<Sqrt[2]-1\>\"", ",", "minSoverStar", ",", 
     "\"\<\[GreaterEqual]\>\""}], "]"}]}], "]"}]], "Input",ExpressionUUID->\
"47de3d97-4e8d-4ef0-b8e3-500dd6b633c5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Area of the window, 4/ln2 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"5.8\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"5.77078\"\>",
        ShowStringCharacters->False],
       5.7707801635558535`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Smoothing width \[Sqrt]5/ln2 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"3.2\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"3.22596\"\>",
        ShowStringCharacters->False],
       3.225964182229561,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[CapitalPhi]_* for four pairs\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.811\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.810855\"\>",
        ShowStringCharacters->False],
       0.8108554415144292,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Size of that template\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"11\""},
      "RowDefault"], "11", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[CapitalPhi]^q for four pairs\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.758\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.757792\"\>",
        ShowStringCharacters->False],
       0.7577923641556918,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[CapitalPhi]^NL_S for four pairs\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.758\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.757792\"\>",
        ShowStringCharacters->False],
       0.7577923641556918,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Rounding keeps at least\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"1/Sqrt[2]\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.707107\"\>",
        ShowStringCharacters->False],
       0.7071067811865475,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Smallest \[CapitalPhi]^q/\[CapitalPhi]_* on random spectra\"\>", 
     TemplateBox[{"\"\[GreaterEqual]\"", "\" \"", "\"1/Sqrt[2]\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.84406\"\>",
        ShowStringCharacters->False],
       0.8440596153307864,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Smallest \[CapitalPhi]^NL_S/\[CapitalPhi]_* on random spectra\"\>", 
     
     TemplateBox[{"\"\[GreaterEqual]\"", "\" \"", "\"Sqrt[2]-1\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.707533\"\>",
        ShowStringCharacters->False],
       0.7075325773673987,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"3703ffc1-135a-48cd-8941-5659e5031afe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["B. The capacity of a BCS state and a fidelity of order 1/\[Sqrt]m", \
"Subsection",ExpressionUUID->"515077f4-ee6b-45cf-8339-9e40ae2b1699"],

Cell["\<\
The capacity of one pair is the variance of a two-valued variable, Eq. (12). \
Its derivative vanishes where (1 - 2p) ln(q/p) = 2, and there c = 4pq/(1 - \
2p)\.b2, which gives c_* of Eq. (13). The numbers are p_*, c_*, 4p_*q_*/(1 - \
2p_*)\.b2 and c(\.bc).\
\>", "Text",ExpressionUUID->"83add905-715c-4337-9172-83641a4a45ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "p"}], "]"}], "^", "2"}]}], "+", 
       RowBox[{"p", 
        RowBox[{
         RowBox[{"Log", "[", "p", "]"}], "^", "2"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "p"}], "]"}]}], "+", 
          RowBox[{"p", 
           RowBox[{"Log", "[", "p", "]"}]}]}], ")"}], "^", "2"}]}], "==", 
      RowBox[{"cap1", "[", "p", "]"}]}], ",", 
     RowBox[{"0", "<", "p", "<", 
      RowBox[{"1", "/", "2"}]}]}], "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"cap1", "[", "p", "]"}], ",", "p"}], "]"}], "==", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "p"}]}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "p"}], ")"}], "/", "p"}], "]"}]}], "-", "2"}], 
        ")"}]}]}], ",", 
     RowBox[{"0", "<", "p", "<", 
      RowBox[{"1", "/", "2"}]}]}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{"pStar", ",", "cStar", ",", 
      RowBox[{"4", "pStar", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "pStar"}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "pStar"}]}], ")"}], "^", "2"}]}]}], ",", 
      RowBox[{"cap1", "[", 
       RowBox[{"1", "/", "4"}], "]"}]}], "}"}], "]"}]}], "}"}]], "Input",Expre\
ssionUUID->"70534868-330a-4830-aa65-3b620ba71ee8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", 
   RowBox[{"{", 
    RowBox[{
    "0.08322172019951765`", ",", "0.43922883989064515`", ",", 
     "0.43922883989064515`", ",", "0.22630293015235914`"}], "}"}]}], 
  "}"}]], "Output",ExpressionUUID->"c4340048-5626-457b-8896-b8ccdead7a80"]
}, Open  ]],

Cell["\<\
Capacities add over pairs, Eq. (14) (five random pairs: the capacity of the \
full spectrum and the sum over pairs), and the width of X in bits is at most \
\[Sqrt](c_* m)/ln2.\
\>", "Text",ExpressionUUID->"a7e7c670-a81c-4293-a657-bed54cef21b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "17", "]"}], ";", 
  RowBox[{"ps", "=", 
   RowBox[{"RandomReal", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.01", ",", "0.99"}], "}"}], ",", "5"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"capacity", "[", 
    RowBox[{"Join", "@@", 
     RowBox[{"bcsGraded", "[", "ps", "]"}]}], "]"}], ",", 
   RowBox[{"Total", "[", 
    RowBox[{"cap1", "/@", "ps"}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", "cStar", "]"}], "/", 
     RowBox[{"Log", "[", "2", "]"}]}], "]"}]}], "}"}]}], "Input",ExpressionUUI\
D->"32230d85-788c-4ca3-a9f7-de1a0044f433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7531289854570788`", ",", "1.7531289854570802`", ",", 
   "0.956136644476859`"}], "}"}]], "Output",ExpressionUUID->"7b7dfe6b-b8f1-\
4ebd-8129-07568aa0834b"]
}, Open  ]],

Cell["\<\
A general state can spread its levels evenly over m bits, \[Lambda]_R \
\[Proportional] 1/R for R = 1, \[Ellipsis], 2^m: then C_E grows as m\.b2 and \
\[CapitalPhi]_* falls as 1/m. The dyadic-shell bound 3(2 + \[Sqrt]2)/(8n) of \
Proposition S2 of the SM is the worst case; its offset in bits is in the \
table.\
\>", "Text",ExpressionUUID->"6bdcee38-51e1-4eee-910e-967e7faa4dcb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"zipf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "/", 
            RowBox[{"Total", "[", "#", "]"}]}], "&"}], "[", 
          RowBox[{"1.", "/", 
           RowBox[{"Range", "[", 
            RowBox[{"2", "^", "m"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"capacity", "[", "l", "]"}], ",", 
         RowBox[{
          RowBox[{"capacity", "[", "l", "]"}], "/", 
          RowBox[{"m", "^", "2"}]}], ",", 
         RowBox[{"m", 
          RowBox[{"phiStar", "[", "l", "]"}]}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4", ",", "16", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dyadicOffset", "=", 
   RowBox[{"N", "[", 
    RowBox[{"-", 
     RowBox[{"Log2", "[", 
      RowBox[{"3", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "/", "8"}]}], "]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"TableForm", "[", 
  RowBox[{"zipf", ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<m\>\"", ",", "\"\<C_E\>\"", ",", "\"\<C_E/m\.b2\>\"", ",", 
        "\"\<m \[CapitalPhi]_*\>\""}], "}"}]}], "}"}]}]}], "]"}]}], "Input",Ex\
pressionUUID->"0fb73624-d0a2-4c40-bc56-1f6153742190"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"m\"\>",
       HoldForm], 
      TagBox["\<\"C_E\"\>",
       HoldForm], 
      TagBox["\<\"C_E/m\.b2\"\>",
       HoldForm], 
      TagBox["\<\"m \[CapitalPhi]_*\"\>",
       HoldForm]},
     {"4", "0.867943939188077`", "0.05424649619925481`", 
      "3.2839680604065573`"},
     {"6", "1.788465175340539`", "0.049679588203903856`", 
      "4.2137142932660705`"},
     {"8", "3.0372518209541077`", "0.04745705970240793`", 
      "4.768770348306785`"},
     {"10", "4.6096364360515025`", "0.04609636436051503`", 
      "5.08903659523695`"},
     {"12", "6.5035624620735035`", "0.04516362820884377`", 
      "5.274449315379259`"},
     {"14", "8.718267626313803`", "0.04448095727711124`", 
      "5.384978585314325`"},
     {"16", "11.253480749638577`", "0.04395890917827569`", 
      "5.4540812090722435`"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"m", "C_E", "C_E/m\.b2", "m \[CapitalPhi]_*"}}]]]], "Output",Expre\
ssionUUID->"6d30c601-211e-4f99-ac12-a5a3bae3d055"]
}, Open  ]],

Cell["\<\
Eq. (15) writes c_* m + 5 = c_*(m + 5/c_*) and rounds the two constants in \
the safe direction; the smallest ratio of its two sides over m \
\[GreaterEqual] 0 is above one.\
\>", "Text",ExpressionUUID->"ba6bd60b-1fdf-417b-bb9d-f9c0ee88668b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"fiveOverC", ",", "coeff"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"5", "/", "cStar"}], ",", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "cStar"}], "]"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"fiveOverC", ",", "coeff", ",", 
   RowBox[{"NMinValue", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cStar", "m"}], "+", "5"}], ")"}]}], "]"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"0.72", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"m", "+", "11.4"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"m", ">=", "0"}]}], "}"}], ",", "m"}], "]"}]}], 
  "}"}]}], "Input",ExpressionUUID->"9c3f73a3-829f-47e7-9172-c40ea95bcc12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "11.38358765614036298655991887987215040351`29.69897000433602", ",", 
   "0.7216859639977822104492780939374823485606279921496084549131`30.", ",", 
   "1.002341622143849`"}], "}"}]], "Output",ExpressionUUID->"c2e44178-17e0-\
4e9b-9f7d-93a9e76ca6d6"]
}, Open  ]],

Cell["\<\
The converse, stated in Sec. IV B (Proposition S3 of the SM): for partially \
entangled pairs the fidelity also decays no slower than 1/\[Sqrt]m, so \
\[CapitalPhi]^NL_S = \[CapitalTheta](m^(-1/2)). The bound is \
\[CapitalPhi]^NL_S \[LessEqual] \[CapitalPhi]_* \[LessEqual] 2Q_L/(1 - \
2^(-L/2)), and the Berry\[Dash]Esseen theorem with C_0 = 0.56 bounds Q_L. For \
p_j \[Congruent] \.bc the Lyapunov ratio is r = (5/8) log\:20823; minimizing \
over the slice length L gives a_BE(r), and the bound reads \[CapitalPhi]^NL_S \
\[LessEqual] 2^a/\[Sqrt](c(\.bc) m). The numbers are r, a_BE, the constant \
2^a/\[Sqrt]c(\.bc), and the bound at m = 400.\
\>", "Text",ExpressionUUID->"8af77f3a-fd7d-4d27-a04a-263fa1f59ee8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rQ", "=", 
   RowBox[{
    RowBox[{"5", "/", "8"}], 
    RowBox[{"Log2", "[", "3.", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"aR", "[", "r_", "]"}], ":=", 
   RowBox[{"NMinValue", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "/", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"2", "Pi"}], "]"}]}], "+", 
            RowBox[{"2", "*", "0.56", "r"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "L"}], "/", "2"}], ")"}]}]}], ")"}]}]}], "]"}], 
       ",", 
       RowBox[{"0.05", "<=", "L", "<=", "40"}]}], "}"}], ",", "L"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"rQ", ",", 
   RowBox[{"aR", "[", "rQ", "]"}], ",", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"aR", "[", "rQ", "]"}]}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"cap1", "[", 
      RowBox[{"1", "/", "4"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"aR", "[", "rQ", "]"}]}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"400", 
      RowBox[{"cap1", "[", 
       RowBox[{"1", "/", "4"}], "]"}]}], "]"}]}]}], "}"}]}], "Input",Expressio\
nUUID->"98ca538c-92a4-4c67-b01a-d833bab26498"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9906015629507225`", ",", "2.3032421652697077`", ",", 
   "10.37528154039944`", ",", "0.5187640770199721`"}], "}"}]], "Output",Expres\
sionUUID->"3f76e9bb-bb5f-4955-9c7c-92ebf3d52f95"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"fde431f6-b821-478c-bf16-7f3e47acd9e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Maximizing occupation p_*\>\"", ",", "\"\<0.0832\>\"", ",", 
     "pStar"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<c_*\>\"", ",", "\"\<0.439\>\"", ",", "cStar"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<c(\.bc) = (3/16) ln\.b23\>\"", ",", "\"\<0.226\>\"", ",", 
     RowBox[{"cap1", "[", 
      RowBox[{"1", "/", "4"}], "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Width per \[Sqrt]m, \[Sqrt]c_*/ln2 (bits)\>\"", ",", "\"\<0.96\>\"", 
     ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", "cStar", "]"}], "/", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Dyadic-shell offset (bits)\>\"", ",", "\"\<-0.35\>\"", ",", 
     "dyadicOffset", ",", "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<5/c_* in Eq. (15)\>\"", ",", "\"\<11.4\>\"", ",", "fiveOverC", ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<2(\[Sqrt]2-1)/\[Sqrt](3c_*) in Eq. (15)\>\"", ",", "\"\<0.72\>\"", 
     ",", "coeff", ",", "\"\<\[GreaterEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<a_BE(r) for p_j = \.bc (SM)\>\"", ",", "\"\<2.30\>\"", ",", 
     RowBox[{"aR", "[", "rQ", "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Converse constant for p_j = \.bc, \[CapitalPhi]^NL_S\[Sqrt]m \
\[LessEqual]\>\"", ",", "\"\<10.4\>\"", ",", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"aR", "[", "rQ", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"cap1", "[", 
        RowBox[{"1", "/", "4"}], "]"}], "]"}]}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Converse bound at m = 400, \[CapitalPhi]^NL_S \[LessEqual] (SM)\>\"",
      ",", "\"\<0.52\>\"", ",", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"aR", "[", "rQ", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"400", 
        RowBox[{"cap1", "[", 
         RowBox[{"1", "/", "4"}], "]"}]}], "]"}]}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}]}], "]"}]], "Input",ExpressionUUID->\
"c4bc5282-5c8d-4a9d-b099-429642cb931d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Maximizing occupation p_*\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.0832\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.0832217\"\>",
        ShowStringCharacters->False],
       0.08322172019951765,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"c_*\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.439\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.439229\"\>",
        ShowStringCharacters->False],
       0.43922883989064515`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"c(\.bc) = (3/16) ln\.b23\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.226\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.226303\"\>",
        ShowStringCharacters->False],
       0.22630293015235914`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Width per \[Sqrt]m, \[Sqrt]c_*/ln2 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.96\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.956137\"\>",
        ShowStringCharacters->False],
       0.956136644476859,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Dyadic-shell offset (bits)\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"-0.35\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.356516\"\>",
        ShowStringCharacters->False],
       -0.35651580388476795`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"5/c_* in Eq. (15)\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"11.4\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"11.3836\"\>",
        ShowStringCharacters->False],
       11.383587656140364`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"2(\[Sqrt]2-1)/\[Sqrt](3c_*) in Eq. (15)\"\>", 
     TemplateBox[{"\"\[GreaterEqual]\"", "\" \"", "\"0.72\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.721686\"\>",
        ShowStringCharacters->False],
       0.7216859639977822,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"a_BE(r) for p_j = \.bc (SM)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"2.30\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"2.30324\"\>",
        ShowStringCharacters->False],
       2.3032421652697077`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Converse constant for p_j = \.bc, \[CapitalPhi]^NL_S\[Sqrt]m \
\[LessEqual]\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"10.4\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"10.3753\"\>",
        ShowStringCharacters->False],
       10.37528154039944,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Converse bound at m = 400, \[CapitalPhi]^NL_S \[LessEqual] \
(SM)\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"0.52\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.518764\"\>",
        ShowStringCharacters->False],
       0.5187640770199721,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"dc49ed72-3a2c-4ba0-9a19-e1dc84e4b4c6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["C. Local Gaussian unitaries do exponentially worse", "Subsection",ExpressionUUID->"c6a9ace0-96d3-4321-93c7-fdf6698ce391"],

Cell["\<\
With x = (1 - 2p)\.b2, each term of Eq. (4) is -log\:2082[1 - x(1 - x)]. On \
partially entangled pairs, x(1 - x) at the end closest to Bell pairs and at \
the end closest to product pairs; the first is the smaller exactly when \
\[Delta] \[LessEqual] \.bc, which gives Eq. (16).\
\>", "Text",ExpressionUUID->"9e2b268c-9d15-485f-9503-1b0c07af1f72"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "p", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "p"}]}], ")"}], "^", "2"}]}], "-", 
      RowBox[{"x", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}]}]}], "/.", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "p"}]}], ")"}], "^", "2"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", 
      RowBox[{"\[Delta]", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         RowBox[{"\[Delta]", "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}], "/.", 
       RowBox[{"x", "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "\[Delta]"}]}], ")"}], "^", "2"}]}]}], "]"}]}], "}"}],
    ",", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "\[Delta]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Delta]"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", "\[Delta]"}]}], ")"}]}], ")"}]}]}], "<=", "1"}], "&&", 
      RowBox[{"0", "<", "\[Delta]", "<", 
       RowBox[{"1", "/", "2"}]}]}], ",", "\[Delta]"}], "]"}]}], 
  "}"}]], "Input",ExpressionUUID->"7f1fb43b-a4ac-4a09-9690-a94e93a69def"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Delta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Delta]", "2"]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", "\[Delta]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Delta]"}]}], ")"}], "2"]}]}], "}"}], ",", 
   RowBox[{"0", "<", "\[Delta]", "\[LessEqual]", 
    FractionBox["1", "4"]}]}], "}"}]], "Output",ExpressionUUID->"a81898b0-\
83c2-448b-9e38-fc108e5b26f1"]
}, Open  ]],

Cell["\<\
The running example, p_j = \.bc, at m = 400: \[GothicCapitalM]\:2082 per \
pair, (13/16)^(1/4), the Gaussian cap, C_E and the capacity bound.\
\>", "Text",ExpressionUUID->"e4d55fc1-9ce5-4fcf-a922-ae02111d740c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ce400", "=", 
   RowBox[{"400", 
    RowBox[{"cap1", "[", 
     RowBox[{"1", "/", "4"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"mfrak2", "[", 
      RowBox[{"1", "/", "4"}], "]"}], "==", 
     RowBox[{"Log2", "[", 
      RowBox[{"16", "/", "13"}], "]"}]}], "]"}], ",", 
   RowBox[{"Simplify", "[", "ce400", "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mfrak2", "[", 
       RowBox[{"1", "/", "4"}], "]"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", "/", "16"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"13", "/", "16"}], ")"}], "^", "100"}], ",", "ce400", ",", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"ce400", "+", "5"}], ")"}]}], "]"}]}]}]}], "}"}], "]"}]}], 
  "}"}]}], "Input",ExpressionUUID->"6f27e98d-c266-41a9-8a1e-fac0ab8ec7a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{"75", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "3", "]"}], "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.2995602818589079`", ",", "0.9494144610579709`", ",", 
     "9.601453104928864`*^-10", ",", "90.52117206094366`", ",", 
     "0.04893773463106737`"}], "}"}]}], "}"}]], "Output",ExpressionUUID->\
"af08818c-2611-49a6-99bb-ce2e23f0ca0a"]
}, Open  ]],

Cell["The exact optimum of Eq. (7) on the 401 classes:", "Text",ExpressionUUID->"efb78e8e-d4f5-4c20-8789-5f43096912e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"phi400", ",", "arg400"}], "}"}], "=", 
   RowBox[{"phiSIdentical", "[", 
    RowBox[{"400", ",", 
     RowBox[{"1", "/", "4"}], ",", "30"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", "phi400", "]"}], ",", "arg400"}], "}"}]}], "Input",Expres\
sionUUID->"896fd9a1-9977-4c13-b72a-d4e884b01697"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.15197797731256232`", ",", 
   RowBox[{"{", 
    RowBox[{"\<\"balanced\"\>", ",", "326"}], "}"}]}], "}"}]], "Output",Expres\
sionUUID->"8c34cb50-b5d7-4414-8fed-0b5a8870bc8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Small sizes", "Subsubsection",ExpressionUUID->"b7775cdc-9854-493f-b4b8-a20a66e04038"],

Cell["\<\
As a check of sre2, the BCS state itself has M\:2082 = \
\[GothicCapitalM]\:2082 for m = 1, 2, 3 (columns m, M\:2082, \
\[GothicCapitalM]\:2082).\
\>", "Text",ExpressionUUID->"0c0837c9-0dbb-4b85-8410-94e0e9b13812"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", ",", 
     RowBox[{"sre2", "[", 
      RowBox[{"schmidtState", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"bcsAmps", "[", 
          RowBox[{"m", ",", 
           RowBox[{"1", "/", "4"}]}], "]"}], "]"}], ",", "m"}], "]"}], "]"}], 
     ",", 
     RowBox[{"m", 
      RowBox[{"mfrak2", "[", "0.25", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",ExpressionUUID\
->"4e3b7085-63bc-46b8-ba8f-300e4d6c5448"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0.2995602818589082`", ",", "0.2995602818589078`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0.5991205637178156`", ",", "0.5991205637178156`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0.8986808455767236`", ",", "0.8986808455767235`"}], 
    "}"}]}], "}"}]], "Output",ExpressionUUID->"1f8365f5-a2f3-49fc-b611-\
a34cc900ab95"]
}, Open  ]],

Cell["\<\
Three pairs at p = \.bc: the qubit reference state that places the sorted \
Schmidt values on |0\:27e9, |1\:27e9, \[Ellipsis], |7\:27e9 has a smaller SRE \
than \[GothicCapitalM]\:2082, so among all qubit unitaries Gaussian \
optimality already fails at three pairs; parity superselection forbids this \
state.\
\>", "Text",ExpressionUUID->"0b873450-9667-40a2-8211-5a450af479ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ordered3", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"ReverseSort", "[", 
     RowBox[{"Times", "@@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "3"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "->", "0.25"}], ",", 
          RowBox[{"0", "->", "0.75"}]}], "}"}]}], ")"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"m3ordered", ",", "m3frak"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"sre2", "[", 
     RowBox[{"schmidtState", "[", 
      RowBox[{"ordered3", ",", "3"}], "]"}], "]"}], ",", 
    RowBox[{"3", 
     RowBox[{"mfrak2", "[", "0.25", "]"}]}]}], "}"}]}]}], "Input",ExpressionUU\
ID->"e8a65e7a-684d-486a-a1ca-8b10eb878c11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7548372841034345`", ",", "0.8986808455767235`"}], 
  "}"}]], "Output",ExpressionUUID->"0095b24b-03e7-449a-a3c0-dce5c4821de3"]
}, Open  ]],

Cell["\<\
For up to three pairs no parity-even local unitary does better (Proposition \
S4 of the SM). Its proof ends with the identity I(\[Mu]) + 168T + 2688u\.b2 = \
\[Product]_j (1 - 4u_j + 16u_j\.b2), with u_j = p_j q_j, the right side being \
2^(-\[GothicCapitalM]\:2082). It follows by expanding \
\[CapitalSigma]\[Lambda]\.b2 = \[Product](1 - 2u_j), \[CapitalSigma]\[Lambda]\
\:2074 = \[Product](1 - 4u_j + 2u_j\.b2) and T = \[CapitalSigma]_l (1 - 4u_l \
+ 2u_l\.b2) \[Product]_(k\[NotEqual]l) u_k\.b2, with u\.b2 = u\:2081\.b2u\
\:2082\.b2u\:2083\.b2, and each factor on the right is one term of Eq. (4):\
\>", "Text",ExpressionUUID->"5c99c678-eaeb-452a-af19-1b4776581ec2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"uu", "=", 
   RowBox[{"{", 
    RowBox[{"u1", ",", "u2", ",", "u3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"iMu", "=", 
   RowBox[{
    RowBox[{"7", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"2", "#"}]}], "&"}], "/@", "uu"}], ")"}]}], ")"}], "^", 
      "2"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"4", "#"}], "+", 
          RowBox[{"2", 
           RowBox[{"#", "^", "2"}]}]}], "&"}], "/@", "uu"}], ")"}]}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"tPairs", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         RowBox[{"uu", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"uu", "[", 
           RowBox[{"[", "l", "]"}], "]"}], "^", "2"}]}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Times", "@@", 
         RowBox[{"Delete", "[", 
          RowBox[{"uu", ",", "l"}], "]"}]}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"identityHolds", "=", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"iMu", "+", 
       RowBox[{"168", "tPairs"}], "+", 
       RowBox[{"2688", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Times", "@@", "uu"}], ")"}], "^", "2"}]}], "-", 
       RowBox[{"Times", "@@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"4", "#"}], "+", 
            RowBox[{"16", 
             RowBox[{"#", "^", "2"}]}]}], "&"}], "/@", "uu"}], ")"}]}]}], 
      "]"}], "===", "0"}]}], ",", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "p", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "p"}]}], ")"}], "^", "2"}]}], "==", 
      RowBox[{
       RowBox[{"4", "u"}], "-", 
       RowBox[{"16", 
        RowBox[{"u", "^", "2"}]}]}]}], "/.", 
     RowBox[{"u", "->", 
      RowBox[{"p", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}]}]}]}], "]"}]}], "}"}]}], "Input",Expres\
sionUUID->"8a508c3b-5a9b-47e4-9b8d-cee62dbbcbef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",ExpressionUUID->"89792283-a825-4706-ad4b-17580ad4a79c"]
}, Open  ]],

Cell["\<\
The proof also shows that every bound in it is an equality for the product \
labeling, because the cube of the three paired modes contains fourteen affine \
planes. With d = 8 and q = 4/d, the plane sums give c_F(M\.b2) = q(T + \
8u\.b2) and Q(M) = q\.b2(T + 22u\.b2), the input of the identity above; here \
for three unequal pairs, exactly:\
\>", "Text",ExpressionUUID->"937acdca-b619-4045-953a-c9261b8bb311"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pTest", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "5"}], ",", 
     RowBox[{"2", "/", "7"}], ",", 
     RowBox[{"3", "/", "11"}]}], "}"}]}], ";", 
  RowBox[{"dd", "=", "8"}], ";", 
  RowBox[{"qq", "=", 
   RowBox[{"4", "/", "dd"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"muBits", "[", "x_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"BitGet", "[", 
          RowBox[{"x", ",", 
           RowBox[{"3", "-", "j"}]}], "]"}], "==", "1"}], ",", 
        RowBox[{"pTest", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ",", 
        RowBox[{"1", "-", 
         RowBox[{"pTest", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"planes3", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "7"}], "]"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"BitXor", "@@", "#"}], "==", "0"}], "&"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"direction", "[", "f_", "]"}], ":=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"BitXor", "[", 
       RowBox[{
        RowBox[{"First", "[", "f", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
     "f"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"evenCube", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "7"}], "]"}], ",", 
     RowBox[{
      RowBox[{"EvenQ", "[", 
       RowBox[{"DigitCount", "[", 
        RowBox[{"#", ",", "2", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}]}], 
  ";", 
  RowBox[{"oddCube", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "7"}], "]"}], ",", "evenCube"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tEven", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"muBits", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], 
         RowBox[{"muBits", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ")"}], "^", "4"}], "&"}], 
     "/@", 
     RowBox[{"Subsets", "[", 
      RowBox[{"evenCube", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tOdd", "=", 
   RowBox[{"Total", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"muBits", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], 
         RowBox[{"muBits", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ")"}], "^", "4"}], "&"}], 
     "/@", 
     RowBox[{"Subsets", "[", 
      RowBox[{"oddCube", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"uCube", "=", 
   RowBox[{"Times", "@@", 
    RowBox[{"(", 
     RowBox[{"muBits", "/@", "evenCube"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cF3", "=", 
   RowBox[{"qq", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{"muBits", "/@", "#"}], ")"}]}], ")"}], "^", "2"}], "&"}], "/@",
       "planes3"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"q3", "=", 
   RowBox[{
    RowBox[{"qq", "^", "2"}], 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Times", "@@", 
            RowBox[{"(", 
             RowBox[{"muBits", "/@", "#"}], ")"}]}], "&"}], "/@", "#"}], 
         "]"}], "^", "2"}], "&"}], "/@", 
      RowBox[{"GatherBy", "[", 
       RowBox[{"planes3", ",", "direction"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "planes3", "]"}], ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tEven", "-", "tOdd"}], ",", 
      RowBox[{"cF3", "-", 
       RowBox[{"qq", 
        RowBox[{"(", 
         RowBox[{"tEven", "+", 
          RowBox[{"8", 
           RowBox[{"uCube", "^", "2"}]}]}], ")"}]}]}], ",", 
      RowBox[{"q3", "-", 
       RowBox[{
        RowBox[{"qq", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"tEven", "+", 
          RowBox[{"22", 
           RowBox[{"uCube", "^", "2"}]}]}], ")"}]}]}]}], "}"}], "]"}]}], 
  "}"}]}], "Input",ExpressionUUID->"3284bdcc-ae29-48f0-9677-72abbfa71f04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",ExpressionUUI\
D->"e4b2fb05-3a8b-45cc-8a97-49ce526e88bf"]
}, Open  ]],

Cell["\<\
Four pairs: removing the fermionic signs leaves the Schmidt form \
\[CapitalSigma]_s \[Sqrt]\[Lambda]_s |s\:27e9|s\:27e9; exchanging |1000\:27e9 \
and |0111\:27e9 on each side then lowers the SRE below \
\[GothicCapitalM]\:2082.\
\>", "Text",ExpressionUUID->"34274320-ad1d-4aab-bb51-1cd32a3c773a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"witness", "[", "p_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"Tuples", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "4"}], "]"}]}], ",", "a", ",",
        "i", ",", "j"}], "}"}], ",", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Times", "@@@", 
         RowBox[{"(", 
          RowBox[{"t", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "->", "p"}], ",", 
             RowBox[{"0", "->", 
              RowBox[{"1", "-", "p"}]}]}], "}"}]}], ")"}]}], "]"}]}], ";", 
      RowBox[{"i", "=", 
       RowBox[{"First", "[", 
        RowBox[{"FirstPosition", "[", 
         RowBox[{"t", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}], 
        "]"}]}], ";", 
      RowBox[{"j", "=", 
       RowBox[{"First", "[", 
        RowBox[{"FirstPosition", "[", 
         RowBox[{"t", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}], 
        "]"}]}], ";", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}], "=", 
       RowBox[{"a", "[", 
        RowBox[{"[", 
         RowBox[{"{", 
          RowBox[{"j", ",", "i"}], "}"}], "]"}], "]"}]}], ";", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"sre2", "[", 
         RowBox[{"schmidtState", "[", 
          RowBox[{"a", ",", "4"}], "]"}], "]"}], ",", 
        RowBox[{"4", 
         RowBox[{"mfrak2", "[", "p", "]"}]}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"w4", "=", 
   RowBox[{"witness", "/@", 
    RowBox[{"{", 
     RowBox[{
     "0.05", ",", "0.1", ",", "0.15", ",", "0.25", ",", "0.35", ",", "0.45"}],
      "}"}]}]}], ";"}], "\n", 
 RowBox[{"TableForm", "[", 
  RowBox[{"w4", ",", 
   RowBox[{"TableHeadings", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<p\>\"", ",", "\"\<M\:2082 after the exchange\>\"", ",", 
        "\"\<\[GothicCapitalM]\:2082\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",ExpressionUUID->"6a627b11-0ba8-4157-90fd-3b275ec187c5"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"p\"\>",
       HoldForm], 
      TagBox["\<\"M\:2082 after the exchange\"\>",
       HoldForm], 
      TagBox["\<\"\[GothicCapitalM]\:2082\"\>",
       HoldForm]},
     {"0.05`", "0.9622784043614151`", "0.9643996411652667`"},
     {"0.1`", "1.482045574659879`", "1.5112771831176302`"},
     {"0.15`", "1.576325374619034`", "1.659380611051499`"},
     {"0.25`", "1.1173166547913294`", "1.1982411274356313`"},
     {"0.35`", "0.4784384514606658`", "0.49310717393933245`"},
     {"0.45`", "0.057226145771960064`", "0.05741540113100212`"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"p", "M\:2082 after the exchange", 
       "\[GothicCapitalM]\:2082"}}]]]], "Output",ExpressionUUID->"31374c95-\
f639-4e33-9bba-6b650018639a"]
}, Open  ]],

Cell["\<\
Proposition S5 of the SM gives the gain exactly: with u = pq, the exchange \
raises 2^(-M\:2082) by \[CapitalDelta]W = 168u\:2074(1 - 4u)\.b2[2 - (1 - 4u)\
\.b2], which is positive for 0 < u < \.bc, that is, for every p \[NotElement] \
{0, \.bd, 1}. The closed form agrees with the direct sum above:\
\>", "Text",ExpressionUUID->"16a3dcc6-9534-440a-91b6-14a3cf668179"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dW4", "[", "p_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", "=", 
       RowBox[{"p", 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"168", 
      RowBox[{"u", "^", "4"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", "u"}]}], ")"}], "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "u"}]}], ")"}], "^", "2"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dev4", "=", 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"-", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
          RowBox[{"2", "^", 
           RowBox[{"-", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}]}], ")"}], "-", 
        RowBox[{"dW4", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], "&"}], "/@", "w4"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"dev4", ",", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"168", 
        RowBox[{"u", "^", "4"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "u"}]}], ")"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "u"}]}], ")"}], "^", "2"}]}], ")"}]}], ">", "0"}], "&&", 
      RowBox[{"0", "<", "u", "<", 
       RowBox[{"1", "/", "4"}]}]}], ",", "u"}], "]"}]}], "}"}]}], "Input",Expr\
essionUUID->"4b24b2d7-1336-4ab4-a753-5ba21d40772f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6960174584190746`*^-15", ",", 
   RowBox[{"0", "<", "u", "<", 
    FractionBox["1", "4"]}]}], "}"}]], "Output",ExpressionUUID->"e5462923-\
bb0a-436e-8ef4-d887daed9c19"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"797f81c5-844a-418a-9ab8-5c4d5c08c668"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[GothicCapitalM]\:2082 per pair at p = \.bc, log\:2082(16/13) \
(bits)\>\"", ",", "\"\<0.30\>\"", ",", 
     RowBox[{"mfrak2", "[", 
      RowBox[{"1", "/", "4"}], "]"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<(13/16)^(1/4)\>\"", ",", "\"\<0.949\>\"", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"13", "/", "16"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<Gaussian cap at m = 400\>\"", ",", "\"\<9.6*^-10\>\"", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"13", "/", "16"}], ")"}], "^", "100"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<C_E at m = 400\>\"", ",", "\"\<90.5\>\"", ",", "ce400"}], 
    "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<Eq. (11) at m = 400\>\"", ",", "\"\<0.049\>\"", ",", 
     RowBox[{"2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "-", "1"}], ")"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"ce400", "+", "5"}], ")"}]}], "]"}]}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Exact \[CapitalPhi]^NL_S at m = 400\>\"", ",", "\"\<0.152\>\"", ",", 
     "phi400"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<M\:2082 - \[GothicCapitalM]\:2082, qubit reference state, m = 3\>\"",
      ",", "\"\<0\>\"", ",", 
     RowBox[{"m3ordered", "-", "m3frak"}], ",", "\"\<\[LessEqual]\>\""}], 
    "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<M\:2082 of that qubit reference state (SM)\>\"", ",", 
     "\"\<0.75484\>\"", ",", "m3ordered"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[GothicCapitalM]\:2082 for three pairs at p = \.bc (SM)\>\"", ",", 
     "\"\<0.89868\>\"", ",", "m3frak"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Superselection cost at m = 3, at least (SM)\>\"", ",", 
     "\"\<0.143\>\"", ",", 
     RowBox[{"m3frak", "-", "m3ordered"}], ",", "\"\<\[GreaterEqual]\>\""}], 
    "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Closing identity of Proposition S4 holds\>\"", ",", "\"\<1\>\"", ",", 
     RowBox[{"Boole", "[", "identityHolds", "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Affine planes in the cube of three pairs\>\"", ",", "\"\<14\>\"", 
     ",", 
     RowBox[{"Length", "[", "planes3", "]"}], ",", "\"\<=\>\""}], "]"}], ",", 
   
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Largest M\:2082 - \[GothicCapitalM]\:2082 after the exchange, m = \
4\>\"", ",", "\"\<0\>\"", ",", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"w4", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"w4", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Largest |\[CapitalDelta]W direct - \[CapitalDelta]W of Proposition \
S5|\>\"", ",", "\"\<0\>\"", ",", "dev4", ",", "\"\<\[LessEqual]\>\""}], 
    "]"}]}], "]"}]], "Input",ExpressionUUID->"f00c5ec4-374f-4b75-a555-\
f3fa4ab924da"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"\[GothicCapitalM]\:2082 per pair at p = \.bc, log\:2082(16/13) \
(bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.30\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.29956\"\>",
        ShowStringCharacters->False],
       0.2995602818589079,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"(13/16)^(1/4)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.949\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.949414\"\>",
        ShowStringCharacters->False],
       0.9494144610579709,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Gaussian cap at m = 400\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", 
       TagBox[
        InterpretationBox[
         StyleBox[
          RowBox[{"\"9.6\"", "\[Times]", 
            SuperscriptBox["10", "\"-10\""]}], ShowStringCharacters -> False],
          9.6*^-10, AutoDelete -> True], ScientificForm]},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.6\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-10\"\>"]}],
        ShowStringCharacters->False],
       9.601453104928864*^-10,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"C_E at m = 400\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"90.5\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"90.5212\"\>",
        ShowStringCharacters->False],
       90.52117206094366,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Eq. (11) at m = 400\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.049\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.0489377\"\>",
        ShowStringCharacters->False],
       0.04893773463106737,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Exact \[CapitalPhi]^NL_S at m = 400\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.152\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.151978\"\>",
        ShowStringCharacters->False],
       0.15197797731256232`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"M\:2082 - \[GothicCapitalM]\:2082, qubit reference state, m = \
3\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"0\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.143844\"\>",
        ShowStringCharacters->False],
       -0.14384356147328892`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"M\:2082 of that qubit reference state (SM)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.75484\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.754837\"\>",
        ShowStringCharacters->False],
       0.7548372841034345,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[GothicCapitalM]\:2082 for three pairs at p = \.bc (SM)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.89868\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.898681\"\>",
        ShowStringCharacters->False],
       0.8986808455767235,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Superselection cost at m = 3, at least (SM)\"\>", 
     TemplateBox[{"\"\[GreaterEqual]\"", "\" \"", "\"0.143\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.143844\"\>",
        ShowStringCharacters->False],
       0.14384356147328892`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Closing identity of Proposition S4 holds\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"1\""},
      "RowDefault"], "1", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Affine planes in the cube of three pairs\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"14\""},
      "RowDefault"], "14", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Largest M\:2082 - \[GothicCapitalM]\:2082 after the exchange, m = 4\
\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"0\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.89\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.00018925535904205232`,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Largest |\[CapitalDelta]W direct - \[CapitalDelta]W of Proposition \
S5|\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"0\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.7\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-15\"\>"]}],
        ShowStringCharacters->False],
       1.6960174584190746`*^-15,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"2334ce09-11eb-4290-965c-ed72cbf10638"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D. Consequences for magic and T gates", "Subsection",ExpressionUUID->"fdf56e5c-57b0-4a9f-81e3-173bf37e1308"],

Cell["\<\
Eq. (17) is four times Eq. (11) with C_E \[LessEqual] c_* m, with its two \
constants rounded up; its second line uses -ln(1 - u) \[GreaterEqual] u.\
\>", "Text",ExpressionUUID->"3fa694f0-16a0-49f1-9ac3-7e2bf52c60ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"3", "/", "4"}], 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], 
     RowBox[{"{", 
      RowBox[{"cStar", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"Reduce", "[", 
    RowBox[{"ForAll", "[", 
     RowBox[{"u", ",", 
      RowBox[{"0", "<", "u", "<", "1"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "u"}], "]"}]}], ">=", "u"}]}], "]"}], "]"}]}], 
  "}"}]], "Input",ExpressionUUID->"3cdf1a29-e117-42c0-b266-3358902b05a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.9200099632920782`", ",", "21.856601717798213`"}], "}"}], ",", 
   "True"}], "}"}]], "Output",ExpressionUUID->"9d1f287b-20c5-41a0-b2d7-\
da75249ccecb"]
}, Open  ]],

Cell["\<\
The running example at m = 400: \[GothicCapitalM]\:2082, the T-gate bound \
with Gaussian processing, the bound on M^f,NL_2 and the T-gate bound with \
general parity-even processing, followed by the two bounds rounded up to \
integers, 289 and 47 T gates.\
\>", "Text",ExpressionUUID->"f89fd73a-eaa6-4d84-8d3d-a1ff40400159"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mf400", "=", 
   RowBox[{"400", 
    RowBox[{"Log2", "[", 
     RowBox[{"16", "/", "13"}], "]"}]}]}], ";", 
  RowBox[{"nonG400", "=", 
   RowBox[{"2", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"1.921", "*", "400"}], "+", "22"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{"mf400", ",", 
      RowBox[{"mf400", "/", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}], ",", "nonG400", ",", 
      RowBox[{"nonG400", "/", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}]}], "}"}], "]"}], ",", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"mf400", "/", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}]}], "]"}], ",", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"nonG400", "/", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}]}], "]"}]}], "}"}]}], "Input",ExpressionUU\
ID->"987e4e65-05c1-4330-8bf5-b88feb7f26f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "119.82411274356316`", ",", "288.70671433729683`", ",", 
     "19.252878273394632`", ",", "46.38828613522354`"}], "}"}], ",", "289", 
   ",", "47"}], "}"}]], "Output",ExpressionUUID->"7aec2d17-89f2-477c-985a-\
952905ad050a"]
}, Open  ]],

Cell["\<\
With the exact \[CapitalPhi]^NL_S = 0.152 at m = 400, the bound M^f,NL_2 \
\[LessEqual] 4D^f,NL_min is sharper, and so is the T-gate bound.\
\>", "Text",ExpressionUUID->"43587226-db11-490b-912c-4ee02c2f5aa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"exact400", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Log2", "[", 
     RowBox[{"N", "[", "phi400", "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"exact400", ",", 
   RowBox[{"exact400", "/", 
    RowBox[{"Log2", "[", 
     RowBox[{"4", "/", "3"}], "]"}]}], ",", 
   RowBox[{"Ceiling", "[", 
    RowBox[{"exact400", "/", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}]}], "]"}]}], "}"}]}], "Input",ExpressionUU\
ID->"49ddb15f-c2eb-46c6-b31c-81dc9f2c404c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.872263251290795`", ",", "26.1958576518558`", ",", "27"}], 
  "}"}]], "Output",ExpressionUUID->"e120ed7f-f2d1-461f-919b-53fb782e2a91"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"643a2d1b-0d11-4753-a714-dc8818125a7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{"\"\<4.3713 c_*, rounded up to\>\"", ",", "\"\<1.921\>\"", ",", 
     RowBox[{
      RowBox[{"3", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "cStar"}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<4.3713 \[Times] 5, rounded up to\>\"", ",", "\"\<22\>\"", ",", 
     RowBox[{
      RowBox[{"3", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "5"}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<\[GothicCapitalM]\:2082 at m = 400 (bits)\>\"", ",", "\"\<119.8\>\"",
      ",", "mf400"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<T gates with Gaussian processing, at least\>\"", ",", "\"\<289\>\"", 
     ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"mf400", "/", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}], "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Bound on M^f,NL_2 at m = 400 (bits)\>\"", ",", "\"\<19.3\>\"", ",", 
     "nonG400"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Certified T-gate bound with parity-even processing, at most\>\"", 
     ",", "\"\<47\>\"", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"nonG400", "/", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}], "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<4D^f,NL_min with the exact \[CapitalPhi] at m = 400 (bits)\>\"", 
     ",", "\"\<10.9\>\"", ",", "exact400"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<T-gate bound from the exact \[CapitalPhi], at most\>\"", ",", 
     "\"\<27\>\"", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"exact400", "/", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", "3"}], "]"}]}], "]"}], ",", "\"\<=\>\""}], "]"}], 
   ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<log\:2082(2C_sh) in M^NL_2 \[GreaterEqual] 3D^NL_min - 10.36\>\"", 
     ",", "\"\<10.36\>\"", ",", 
     RowBox[{"Log2", "[", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"790", "/", "3"}], "+", 
         RowBox[{"120", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "+", 
         RowBox[{"60", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], "+", 
         RowBox[{"48", 
          RowBox[{"Sqrt", "[", "6", "]"}]}]}], ")"}]}], "]"}], ",", 
     "\"\<\[LessEqual]\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<SRE added by one T gate\>\"", ",", "\"\<Log2[4/3]\>\"", ",", 
     RowBox[{"Log2", "[", 
      RowBox[{"4", "/", "3"}], "]"}], ",", "\"\<=\>\""}], "]"}]}], 
  "]"}]], "Input",ExpressionUUID->"37e1ae6a-f627-4ab1-8ded-a2f7c9cced37"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"4.3713 c_*, rounded up to\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"1.921\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"1.92001\"\>",
        ShowStringCharacters->False],
       1.9200099632920782`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"4.3713 \[Times] 5, rounded up to\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"22\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"21.8566\"\>",
        ShowStringCharacters->False],
       21.856601717798213`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"\[GothicCapitalM]\:2082 at m = 400 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"119.8\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"119.824\"\>",
        ShowStringCharacters->False],
       119.82411274356316`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"T gates with Gaussian processing, at least\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"289\""},
      "RowDefault"], "289", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Bound on M^f,NL_2 at m = 400 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"19.3\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"19.2529\"\>",
        ShowStringCharacters->False],
       19.252878273394632`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Certified T-gate bound with parity-even processing, at most\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"47\""},
      "RowDefault"], "47", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"4D^f,NL_min with the exact \[CapitalPhi] at m = 400 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"10.9\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"10.8723\"\>",
        ShowStringCharacters->False],
       10.872263251290795`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"T-gate bound from the exact \[CapitalPhi], at most\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"27\""},
      "RowDefault"], "27", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"log\:2082(2C_sh) in M^NL_2 \[GreaterEqual] 3D^NL_min - 10.36\"\>", 
     TemplateBox[{"\"\[LessEqual]\"", "\" \"", "\"10.36\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"10.3543\"\>",
        ShowStringCharacters->False],
       10.354332077027939`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"SRE added by one T gate\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"Log2[4/3]\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.415037\"\>",
        ShowStringCharacters->False],
       0.4150374992788437,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"bca78d85-9a5d-4ec4-a8d1-bb2d979b1899"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["E. Capacity laws and critical systems", "Subsection",ExpressionUUID->"29245043-61cf-4978-aaca-0de4957b4cbb"],

Cell["\<\
Eq. (18) is the logarithm of the Gaussian value 4/\[Sqrt](2\[Pi]C_E) of \
\[CapitalPhi]_*; since no stabilizer fidelity exceeds \[CapitalPhi]_*, its \
right-hand side is a lower bound on D, and the equality is supported \
numerically. At m = 400 the law is close to the exact value, 0.152. \
Multiplying C_E by 4 adds one bit to Eq. (18) and three bits to Eq. (19).\
\>", "Text",ExpressionUUID->"8ffb6578-cc1e-4300-a5ad-8b97f1a66af0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log2", "[", 
        RowBox[{"4", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"2", "\[Pi]", "c"}], "]"}]}], "]"}]}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Log2", "[", 
         RowBox[{"2", "\[Pi]", "c"}], "]"}]}], "-", "2"}]}], ",", 
     RowBox[{"c", ">", "0"}]}], "]"}], ",", 
   RowBox[{"N", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"4", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "\[Pi]", "ce400"}], "]"}]}], ",", "phi400"}], "}"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log2", "[", "4", "]"}]}], ",", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"Log2", "[", "4", "]"}]}]}], "}"}]}], "}"}]], "Input",Expression\
UUID->"e33d5358-c98c-4522-bee3-f9892085fccf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{"{", 
    RowBox[{"0.16772390795673886`", ",", "0.15197797731256232`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "}"}]], "Output",ExpressionUUID->\
"2001f672-df06-4351-bc2a-c8ad3b1d5b6c"]
}, Open  ]],

Cell["\<\
The constants of Eq. (19) and of the reference-state estimate: c_G = \
log\:2082(4\[Sqrt]2 \[Pi]^(3/2) ln2), from \[Integral]\[Rho]\:2074 for a \
Gaussian density; C_sh, the constant of the dyadic-shell bound of Sierant et \
al.; and the lattice-sum constant \|01d4a6 = 2^\[Kappa], with \[Kappa] \
\[TildeTilde] 6.835 extrapolated numerically [Fig. 3(c)]. They are quoted \
here, not derived. The numbers are c_G, C_sh, log\:2082C_sh, the lower end \
c_G - log\:2082C_sh of Eq. (19), the upper end c_G + 4 of the dyadic-shell \
bracket (not tight, not quoted in the text), \|01d4a6, and the estimated \
reference-state offset c_G - \[Kappa].\
\>", "Text",ExpressionUUID->"8e5ad4f3-0f57-4bde-9ced-60f95cd9720a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cG", "=", 
   RowBox[{"Log2", "[", 
    RowBox[{"4", 
     RowBox[{"Sqrt", "[", "2", "]"}], 
     RowBox[{"\[Pi]", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], 
     RowBox[{"Log", "[", "2", "]"}]}], "]"}]}], ";", 
  RowBox[{"Csh", "=", 
   RowBox[{
    RowBox[{"790", "/", "3"}], "+", 
    RowBox[{"120", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "+", 
    RowBox[{"60", 
     RowBox[{"Sqrt", "[", "3", "]"}]}], "+", 
    RowBox[{"48", 
     RowBox[{"Sqrt", "[", "6", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{"{", 
   RowBox[{"cG", ",", "Csh", ",", 
    RowBox[{"Log2", "[", "Csh", "]"}], ",", 
    RowBox[{"cG", "-", 
     RowBox[{"Log2", "[", "Csh", "]"}]}], ",", 
    RowBox[{"cG", "+", "4"}], ",", 
    RowBox[{"2", "^", "6.835"}], ",", 
    RowBox[{"cG", "-", "6.835"}]}], "}"}], "]"}]}], "Input",ExpressionUUID->\
"dfd976f6-419c-49aa-851c-0a8916730361"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.44847782126358`", ",", "654.5375169258299`", ",", "9.354332077027939`", 
   ",", 
   RowBox[{"-", "4.905854255764359`"}], ",", "8.44847782126358`", ",", 
   "114.16685048577186`", ",", 
   RowBox[{"-", "2.3865221787364197`"}]}], "}"}]], "Output",ExpressionUUID->\
"f5c1193d-9e5f-4cb6-96a0-c5112ab6f2a0"]
}, Open  ]],

Cell["\<\
For a critical hopping chain C_E = (1/3) ln \[ScriptL] (1 + o(1)), and Eq. \
(18) becomes a doubly logarithmic law:\
\>", "Text",ExpressionUUID->"9fa5d2dc-bd66-40e3-91bf-1fafa28695b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log2", "[", 
     RowBox[{"2", "\[Pi]", "c"}], "]"}]}], "-", "2"}], "/.", 
  RowBox[{"c", "->", 
   RowBox[{
    RowBox[{"Log", "[", "\[ScriptL]", "]"}], "/", "3"}]}]}]], "Input",Expressi\
onUUID->"a66f941c-9b8b-4bf9-b807-6fd1f66879e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox["2", "3"], " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "\[ScriptL]", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "2", "]"}]}]]}]], "Output",ExpressionUUID->"a01e8a12-\
be7d-4a21-a8c8-cb1251096fa0"]
}, Open  ]],

Cell["\<\
The chain, two-dimensional and Haar-random numbers of this subsection (for \
example C_E \[LessEqual] 3.53 for XX blocks up to \[ScriptL] = 8192, and the \
factors 11.5 and 27 at the largest sizes) and the DMRG results come from \
large-scale numerics; they are not repeated here.\
\>", "Text",ExpressionUUID->"f1bbb100-2555-4e9f-8137-42db3ed70c99"],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsubsection",ExpressionUUID->"fb5249e6-d471-4a6d-bc5e-3a6e2ef26d0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{"\"\<Capacity law at m = 400\>\"", ",", "\"\<0.1677\>\"", ",", 
     RowBox[{"4", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]", "ce400"}], "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Fidelity bits per factor 4 in C_E\>\"", ",", "\"\<1\>\"", ",", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Log2", "[", "4", "]"}]}], ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<SRE bits per factor 4 in C_E\>\"", ",", "\"\<3\>\"", ",", 
     RowBox[{
      RowBox[{"3", "/", "2"}], 
      RowBox[{"Log2", "[", "4", "]"}]}], ",", "\"\<=\>\""}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Gaussian shell constant c_G\>\"", ",", "\"\<4.45\>\"", ",", "cG"}], 
    "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Dyadic-shell constant C_sh\>\"", ",", "\"\<654.5\>\"", ",", "Csh"}], 
    "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Lower end of Eq. (19), c_G - log\:2082C_sh\>\"", ",", 
     "\"\<-4.91\>\"", ",", 
     RowBox[{"cG", "-", 
      RowBox[{"Log2", "[", "Csh", "]"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Lattice-sum constant \|01d4a6 = 2^\[Kappa], \[Kappa] \[TildeTilde] \
6.835\>\"", ",", "\"\<114\>\"", ",", 
     RowBox[{"2", "^", "6.835"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Estimated reference-state offset c_G - log\:2082\|01d4a6 [Fig. 3(c)]\
\>\"", ",", "\"\<-2.39\>\"", ",", 
     RowBox[{"cG", "-", "6.835"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Identical pairs: \[CapitalPhi]^NL_S \[Sqrt](2\[Pi]C_E)/4 at m = 400 \
(SM)\>\"", ",", "\"\<0.906\>\"", ",", 
     RowBox[{"phi400", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "\[Pi]", "ce400"}], "]"}], "/", "4"}]}]}], "]"}]}], 
  "]"}]], "Input",ExpressionUUID->"33ab6953-b498-4109-96b6-acfeaa10d2ea"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Capacity law at m = 400\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.1677\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.167724\"\>",
        ShowStringCharacters->False],
       0.16772390795673886`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Fidelity bits per factor 4 in C_E\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"1\""},
      "RowDefault"], "1", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"SRE bits per factor 4 in C_E\"\>", 
     TemplateBox[{"\"=\"", "\" \"", "\"3\""},
      "RowDefault"], "3", 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Gaussian shell constant c_G\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"4.45\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"4.44848\"\>",
        ShowStringCharacters->False],
       4.44847782126358,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Dyadic-shell constant C_sh\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"654.5\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"654.538\"\>",
        ShowStringCharacters->False],
       654.5375169258299,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Lower end of Eq. (19), c_G - log\:2082C_sh\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"-4.91\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-4.90585\"\>",
        ShowStringCharacters->False],
       -4.905854255764359,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Lattice-sum constant \|01d4a6 = 2^\[Kappa], \[Kappa] \[TildeTilde] \
6.835\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"114\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"114.167\"\>",
        ShowStringCharacters->False],
       114.16685048577186`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Estimated reference-state offset c_G - log\:2082\|01d4a6 [Fig. \
3(c)]\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"-2.39\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-2.38652\"\>",
        ShowStringCharacters->False],
       -2.3865221787364197`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Identical pairs: \[CapitalPhi]^NL_S \[Sqrt](2\[Pi]C_E)/4 at m = 400 \
(SM)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.906\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.90612\"\>",
        ShowStringCharacters->False],
       0.9061199393932682,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"d4f7943f-2355-4824-bb6a-4407a63f0597"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["V. Discussion and implications", "Section",ExpressionUUID->"57915ed6-e64c-4bf3-a76d-0d4d7d60aa40"],

Cell[CellGroupData[{

Cell["Hartree\[Dash]Fock and mean-field states", "Subsection",ExpressionUUID->"b3141e34-5eb2-4f91-8b96-6b23edf202f4"],

Cell["\<\
The bounds need only the number m of partially occupied orbital pairs across \
the cut. Inserting C_E \[LessEqual] c_* m into Eq. (11) gives D^f,NL_min \
\[LessEqual] \.bdlog\:2082(1.921m + 22) for every such state [Eq. (17)]. For \
m = 50: the bound in both forms, the fidelity 2^(-D) that local operations \
alone are guaranteed to reach, and the SRE bound 4D; then the bound \
log\:2082n - 0.35 that holds for every state with n = 50 modes on the smaller \
side.\
\>", "Text",ExpressionUUID->"44ee527c-e9e9-4f73-a49f-822483630e12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"d50", "=", 
   RowBox[{"dOurs", "[", 
    RowBox[{"cStar", "50"}], "]"}]}], ";", 
  RowBox[{"d50sep", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"1.921", "*", "50"}], "+", "22"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"N", "[", 
  RowBox[{"{", 
   RowBox[{"d50", ",", "d50sep", ",", 
    RowBox[{"2", "^", 
     RowBox[{"-", "d50"}]}], ",", 
    RowBox[{"4", "d50"}], ",", 
    RowBox[{
     RowBox[{"Log2", "[", "50", "]"}], "-", "0.35"}]}], "}"}], 
  "]"}]}], "Input",ExpressionUUID->"30f52560-e2f8-431f-81b6-a3f53cbcb299"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.440447430509789`", ",", "3.44162711567064`", ",", "0.09211325408818888`",
    ",", "13.761789722039156`", ",", "5.293856189774725`"}], "}"}]], "Output",\
ExpressionUUID->"9ef97423-f2f8-4fbf-b155-32c6de79f9fb"]
}, Open  ]],

Cell["\<\
Density-matrix embedding theory: at the mean-field level a fragment of n_f \
spin orbitals shares at most n_f entangled pairs with its bath, so the same \
formula with m \[LessEqual] n_f bounds the nonlocal magic across that cut, \
however large the bath. For n_f = 10, 20, 50:\
\>", "Text",ExpressionUUID->"289de3dd-be30-4f2e-9a82-70519931aeee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmet", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nf", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Log2", "[", 
         RowBox[{
          RowBox[{"1.921", "nf"}], "+", "22"}], "]"}]}], "]"}]}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"nf", ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", "20", ",", "50"}], "}"}]}], "}"}]}], 
   "]"}]}]], "Input",ExpressionUUID->"36302cbf-7960-4caa-ab68-fc664c398a1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"10", ",", "2.6824612792528875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2.9584771394766083`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "3.44162711567064`"}], "}"}]}], "}"}]], "Output",Expres\
sionUUID->"ce5125b7-c31b-4a46-ab90-4af3ccd67850"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with the text", "Subsection",ExpressionUUID->"3c1d1b8f-2a14-4cd0-a0b6-0bc7e2cb1ce5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"checkTable", "[", 
  RowBox[{
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Bound for m = 50 from Eq. (11) with C_E \[LessEqual] c_* m \
(bits)\>\"", ",", "\"\<3.44\>\"", ",", "d50"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Same from \.bdlog\:2082(1.921m + 22) (bits)\>\"", ",", 
     "\"\<3.44\>\"", ",", "d50sep"}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<Guaranteed fidelity 2^(-3.44)\>\"", ",", "\"\<0.09\>\"", ",", 
     RowBox[{"2", "^", 
      RowBox[{"-", "d50"}]}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<SRE bound 4D for m = 50 (bits)\>\"", ",", "\"\<13.8\>\"", ",", 
     RowBox[{"4", "d50"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{
    "\"\<Bound log\:2082n - 0.35 for every state, n = 50 (bits)\>\"", ",", 
     "\"\<5.29\>\"", ",", 
     RowBox[{
      RowBox[{"Log2", "[", "50", "]"}], "-", "0.35"}]}], "]"}], ",", 
   RowBox[{"check", "[", 
    RowBox[{"\"\<DMET bound for n_f = 10 (bits)\>\"", ",", "\"\<2.7\>\"", ",", 
     RowBox[{"dmet", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]], "Input",Expre\
ssionUUID->"00f9596d-5db7-43fc-a4da-09d189735b20"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"Quantity\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"In the text\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Computed\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {"\<\"Bound for m = 50 from Eq. (11) with C_E \[LessEqual] c_* m (bits)\"\
\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"3.44\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"3.44045\"\>",
        ShowStringCharacters->False],
       3.440447430509789,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Same from \.bdlog\:2082(1.921m + 22) (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"3.44\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"3.44163\"\>",
        ShowStringCharacters->False],
       3.44162711567064,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Guaranteed fidelity 2^(-3.44)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"0.09\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.0921133\"\>",
        ShowStringCharacters->False],
       0.09211325408818888,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"SRE bound 4D for m = 50 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"13.8\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"13.7618\"\>",
        ShowStringCharacters->False],
       13.761789722039156`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"Bound log\:2082n - 0.35 for every state, n = 50 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"5.29\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"5.29386\"\>",
        ShowStringCharacters->False],
       5.293856189774725,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {"\<\"DMET bound for n_f = 10 (bits)\"\>", 
     TemplateBox[{"\"\[TildeTilde]\"", "\" \"", "\"2.7\""},
      "RowDefault"], 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"2.68246\"\>",
        ShowStringCharacters->False],
       2.6824612792528875`,
       AutoDelete->True],
      NumberForm[#, 6]& ], 
     StyleBox["\<\"\[Checkmark]\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {Left, Left, Right, Center}},
   GridBoxDividers->{
    "Columns" -> {{None}}, "RowsIndexed" -> {2 -> GrayLevel[0.7]}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"0ef5f883-17f3-438c-aa1f-8e42738b6cf6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Section",ExpressionUUID->"14903f02-27f0-4957-9562-011be196c34d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Row", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Count", "[", 
     RowBox[{"$checks", ",", "True"}], "]"}], ",", "\"\< of \>\"", ",", 
    RowBox[{"Length", "[", "$checks", "]"}], ",", 
    "\"\< quoted values reproduced.\>\""}], "}"}], "]"}]], "Input",ExpressionU\
UID->"e6fc57ee-99d5-4807-bc5e-050d316bbbda"],

Cell[BoxData[
 TemplateBox[{"80", "\" of \"", "80", "\" quoted values reproduced.\""},
  "RowDefault"]], "Output",ExpressionUUID->"9a852128-d29d-4513-896c-\
39bfaea22e61"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1000, 774},
WindowMargins->{{176, Automatic}, {Automatic, 0}},
WindowTitle->"Nonlocal magic of fermions: companion notebook",
ShowCellLabel->False,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d1d6a16c-e550-492d-ba93-b6e11a2c675b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[640, 23, 185, 3, 222, "Title",ExpressionUUID->"1c08a02b-39e2-477d-b8fe-cf7027cf07ac"],
Cell[828, 28, 153, 2, 53, "Subtitle",ExpressionUUID->"056c8898-3947-4567-96d0-f332cff4c8a2"],
Cell[984, 32, 601, 8, 104, "Text",ExpressionUUID->"9484dfcd-e39f-4723-878e-ee84748746f7"],
Cell[1588, 42, 343, 5, 58, "Text",ExpressionUUID->"7141ae14-3dc7-4a8f-be4c-d944d4e007e7"],
Cell[CellGroupData[{
Cell[1956, 51, 79, 0, 67, "Section",ExpressionUUID->"e73f26db-4150-4164-ba4e-d3a7eb9b2aa5"],
Cell[2038, 53, 411, 6, 70, "Text",ExpressionUUID->"10a9ec8d-6e0d-4ff2-b6c0-730196b7c51d"],
Cell[2452, 61, 5717, 161, 70, "Input",ExpressionUUID->"30cc884c-6783-4f65-93e2-35ae9c90433e",
 InitializationCell->True],
Cell[8172, 224, 442, 6, 70, "Text",ExpressionUUID->"f487769e-164b-44d8-bb58-f01cdeb5c667"],
Cell[8617, 232, 4413, 137, 70, "Input",ExpressionUUID->"28c68e67-86c6-4857-bde9-80df9bd54c1e",
 InitializationCell->True],
Cell[13033, 371, 586, 8, 70, "Text",ExpressionUUID->"c8bb5f34-6d7c-4fe8-9ba4-52e742088bca"],
Cell[13622, 381, 9315, 279, 70, "Input",ExpressionUUID->"200c65b8-dda6-42dc-aea0-f804a7b98fbc",
 InitializationCell->True],
Cell[22940, 662, 236, 3, 70, "Text",ExpressionUUID->"11307dea-257e-4c12-bc52-646dbd7f41a6"],
Cell[23179, 667, 3224, 107, 70, "Input",ExpressionUUID->"b978896a-d5b8-4ad3-84d0-323066627e60",
 InitializationCell->True],
Cell[26406, 776, 382, 5, 70, "Text",ExpressionUUID->"32dc4eda-5e17-4788-a55a-2203934907ae"],
Cell[26791, 783, 3270, 104, 70, "Input",ExpressionUUID->"c6306a61-2c8a-4568-a63f-ab6239a5e0b7",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[30098, 892, 89, 0, 53, "Section",ExpressionUUID->"4daf7510-1baa-48aa-8e4b-118c83aa5d17"],
Cell[30190, 894, 413, 6, 90, "Text",ExpressionUUID->"50030df3-3625-45d9-8713-8631f7e358e1"],
Cell[CellGroupData[{
Cell[30628, 904, 1020, 31, 89, "Input",ExpressionUUID->"7ad071b2-5bbe-4c13-84ea-11b0fec6a701"],
Cell[31651, 937, 2898, 88, 103, "Output",ExpressionUUID->"0518d479-fd8f-4535-b8fb-55e27821081d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34598, 1031, 122, 0, 67, "Section",ExpressionUUID->"69740b93-39a3-41e9-8217-c417bfce5a79"],
Cell[CellGroupData[{
Cell[34745, 1035, 109, 0, 54, "Subsection",ExpressionUUID->"3cd613a3-2d52-47c7-9ffe-dc696153a545"],
Cell[34857, 1037, 197, 3, 35, "Text",ExpressionUUID->"50dc7c51-8c58-4cb1-8af6-83234c2cdd37"],
Cell[CellGroupData[{
Cell[35079, 1044, 927, 29, 30, "Input",ExpressionUUID->"739b8a3e-a17f-45c8-be12-2916bed846e5"],
Cell[36009, 1075, 533, 17, 62, "Output",ExpressionUUID->"0549c3e3-e966-4ad9-8153-9fadd45f1444"]
}, Open  ]],
Cell[36557, 1095, 233, 4, 40, "Text",ExpressionUUID->"ccc9ea44-97bd-46f5-9851-b4800574ae32"],
Cell[CellGroupData[{
Cell[36815, 1103, 1322, 38, 94, "Input",ExpressionUUID->"184a6b42-653a-44d3-ac8e-98a4d737a172"],
Cell[38140, 1143, 86, 0, 34, "Output",ExpressionUUID->"6060168c-8b23-468e-bef7-0e550438dd15"]
}, Open  ]],
Cell[38241, 1146, 259, 4, 58, "Text",ExpressionUUID->"877c5097-7f18-45db-acf6-da5c4af7fa2e"],
Cell[CellGroupData[{
Cell[38525, 1154, 536, 16, 30, "Input",ExpressionUUID->"2bd09702-7c5e-435b-a6dc-5b9a82f84b06"],
Cell[39064, 1172, 227, 5, 34, "Output",ExpressionUUID->"c8fd6907-9414-484c-af7d-39c72384c3bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39340, 1183, 110, 0, 54, "Subsection",ExpressionUUID->"63cf8ac3-ccdd-4647-a73d-a227059ea4d1"],
Cell[39453, 1185, 183, 3, 35, "Text",ExpressionUUID->"2bbdd8d6-c0db-4d8f-bc29-77a1f2f43501"],
Cell[CellGroupData[{
Cell[39661, 1192, 752, 24, 30, "Input",ExpressionUUID->"4f6690fd-a659-4bf4-a854-c9ddec220341"],
Cell[40416, 1218, 152, 3, 34, "Output",ExpressionUUID->"6344b8cc-e9b4-424a-a0bf-58aca9c70d5c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40617, 1227, 99, 0, 54, "Subsection",ExpressionUUID->"05651d10-3f0c-442c-82a7-daaa8b23342c"],
Cell[40719, 1229, 397, 6, 58, "Text",ExpressionUUID->"26cd9f67-f70a-4c51-9778-c670b82112e1"],
Cell[CellGroupData[{
Cell[41141, 1239, 1519, 49, 73, "Input",ExpressionUUID->"94a92f45-3fda-494c-9365-ef9359c507b3"],
Cell[42663, 1290, 194, 4, 34, "Output",ExpressionUUID->"ba2117b9-d837-4c23-b8b0-830f413c6247"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42906, 1300, 101, 0, 54, "Subsection",ExpressionUUID->"d3879eb5-c20a-486a-9f6a-f7f7a68a2dec"],
Cell[CellGroupData[{
Cell[43032, 1304, 593, 15, 52, "Input",ExpressionUUID->"f29f548f-55c2-4447-83e1-06327c85d584"],
Cell[43628, 1321, 2177, 66, 75, "Output",ExpressionUUID->"613ab86f-5ef4-428e-843f-c20cf9e52e88"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45866, 1394, 117, 0, 67, "Section",ExpressionUUID->"ceed9f81-a636-4390-9a6c-8b013642a181"],
Cell[CellGroupData[{
Cell[46008, 1398, 119, 0, 54, "Subsection",ExpressionUUID->"d00843e5-45de-4f32-95e8-b34276fe9780"],
Cell[46130, 1400, 351, 5, 58, "Text",ExpressionUUID->"fe1f6cf4-d62a-46af-8ad6-dda512462e33"],
Cell[CellGroupData[{
Cell[46506, 1409, 2673, 84, 157, "Input",ExpressionUUID->"6a028570-05ae-4fca-95a7-e456b2247c70"],
Cell[49182, 1495, 150, 3, 34, "Output",ExpressionUUID->"ecb9f6fc-b1ee-4008-9394-f9c536e4c4fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49381, 1504, 93, 0, 54, "Subsection",ExpressionUUID->"a1261555-7605-409e-b320-385005ec678c"],
Cell[49477, 1506, 349, 5, 63, "Text",ExpressionUUID->"fdb729df-12ad-484d-a3e3-8cf3c8e9d887"],
Cell[CellGroupData[{
Cell[49851, 1515, 1218, 38, 52, "Input",ExpressionUUID->"97b2c3e8-c672-4f16-9eb9-8610b08efc74"],
Cell[51072, 1555, 541, 17, 49, "Output",ExpressionUUID->"8b325011-9194-46a1-a978-ce1c9ba19d34"]
}, Open  ]],
Cell[51628, 1575, 297, 4, 58, "Text",ExpressionUUID->"a98cdbfb-19cc-42ba-85e9-c6687d50b0f3"],
Cell[CellGroupData[{
Cell[51950, 1583, 593, 18, 52, "Input",ExpressionUUID->"3a917666-03d1-489b-9b64-d52c7124d74a"],
Cell[52546, 1603, 231, 5, 34, "Output",ExpressionUUID->"d0233fe3-4264-40e4-8edd-0d810fa27512"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52814, 1613, 104, 0, 45, "Subsubsection",ExpressionUUID->"27681d7f-6afe-482c-8d37-c0d54e7d52cd"],
Cell[CellGroupData[{
Cell[52943, 1617, 1102, 29, 115, "Input",ExpressionUUID->"f30348cb-a696-48d1-87e5-db1dcc926f89"],
Cell[54048, 1648, 4357, 134, 137, "Output",ExpressionUUID->"02edf614-4ada-4f84-be0e-8dd0db8358cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58466, 1789, 113, 0, 54, "Subsection",ExpressionUUID->"96784543-0d25-4a51-8003-3c4bb5324594"],
Cell[58582, 1791, 217, 3, 35, "Text",ExpressionUUID->"44b92f6d-76f8-48f6-a0c1-602d5b44bc4c"],
Cell[CellGroupData[{
Cell[58824, 1798, 743, 25, 30, "Input",ExpressionUUID->"dcf543fd-9996-4bc0-8b8e-223eb5741c74"],
Cell[59570, 1825, 83, 0, 34, "Output",ExpressionUUID->"d23c7cfa-2dde-4714-8585-3935e77fd434"]
}, Open  ]],
Cell[59668, 1828, 170, 3, 40, "Text",ExpressionUUID->"33ae59dc-8b90-4713-8323-3b4cf20ea871"],
Cell[CellGroupData[{
Cell[59863, 1835, 1471, 43, 68, "Input",ExpressionUUID->"60ead4e4-7b46-46c0-a9d2-51dce4ed9704"],
Cell[61337, 1880, 1046, 30, 91, "Output",ExpressionUUID->"9f5acacb-efe5-44c9-aaa8-b3371f4aa631"]
}, Open  ]],
Cell[62398, 1913, 222, 3, 35, "Text",ExpressionUUID->"212accd3-36e1-4453-b911-067154832b2b"],
Cell[CellGroupData[{
Cell[62645, 1920, 507, 15, 30, "Input",ExpressionUUID->"50865770-f142-4f22-97d5-f466492301a5"],
Cell[63155, 1937, 86, 0, 34, "Output",ExpressionUUID->"c2014fa8-9027-41f8-8e41-e64b24d01228"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63278, 1942, 114, 0, 45, "Subsubsection",ExpressionUUID->"8352c730-2e70-4272-90cf-d4b2fe0a7be2"],
Cell[63395, 1944, 280, 4, 63, "Text",ExpressionUUID->"2ec79353-6db3-4729-9b03-5ad9538786a4"],
Cell[CellGroupData[{
Cell[63700, 1952, 2267, 72, 115, "Input",ExpressionUUID->"b49ec30d-1b03-41f6-8d79-90a63d18ce1d"],
Cell[65970, 2026, 2438, 56, 237, "Output",ExpressionUUID->"44955f4d-4b52-4a2e-a66c-c61ae04e5407"]
}, Open  ]],
Cell[68423, 2085, 234, 4, 58, "Text",ExpressionUUID->"32ce48cb-9e41-40eb-b7af-d321a78a2a1a"],
Cell[CellGroupData[{
Cell[68682, 2093, 1654, 50, 94, "Input",ExpressionUUID->"56347238-1295-4190-a2c6-d918a674887e"],
Cell[70339, 2145, 143, 3, 34, "Output",ExpressionUUID->"9b89aeea-1af3-47df-8995-ae55eba5eefe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70531, 2154, 102, 0, 45, "Subsubsection",ExpressionUUID->"db519d25-c8c3-4e84-8bd5-d44002cce1a3"],
Cell[70636, 2156, 184, 3, 35, "Text",ExpressionUUID->"af075481-13e2-4a9d-a8cc-cea0b1066ce2"],
Cell[CellGroupData[{
Cell[70845, 2163, 369, 11, 52, "Input",ExpressionUUID->"cc32feff-b150-41be-ae93-db5419ccb791"],
Cell[71217, 2176, 214, 5, 34, "Output",ExpressionUUID->"9b7a68fe-3613-416b-b312-3a77b54fcbf2"]
}, Open  ]],
Cell[71446, 2184, 432, 6, 86, "Text",ExpressionUUID->"fd782e1e-c2ec-4ec2-b29a-6473c20dd2d0"],
Cell[CellGroupData[{
Cell[71903, 2194, 4128, 129, 262, "Input",ExpressionUUID->"10c39fe9-8e4f-4b74-ac1f-5105fb7ea740"],
Cell[76034, 2325, 2369, 58, 271, "Output",ExpressionUUID->"7ff68aee-5917-4443-9be4-d7074c64cebc"]
}, Open  ]],
Cell[78418, 2386, 282, 4, 58, "Text",ExpressionUUID->"8bd2a234-f3e5-4f41-872f-c32fe5c6dc48"],
Cell[CellGroupData[{
Cell[78725, 2394, 1501, 49, 94, "Input",ExpressionUUID->"9e81c10e-b01b-4d20-833e-a3c26d569655"],
Cell[80229, 2445, 174, 3, 34, "Output",ExpressionUUID->"97ad6e3c-f4c1-4eca-851b-c72ab1273c7d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80452, 2454, 89, 0, 45, "Subsubsection",ExpressionUUID->"9c7899d8-397c-4754-a207-559312ba2208"],
Cell[80544, 2456, 223, 3, 58, "Text",ExpressionUUID->"6b7eac05-68e3-434f-a508-7ec81c39f050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80804, 2464, 104, 0, 45, "Subsubsection",ExpressionUUID->"666d18f2-9a4c-43d7-a24d-2b491ce5f1f6"],
Cell[CellGroupData[{
Cell[80933, 2468, 2663, 70, 256, "Input",ExpressionUUID->"a11cb0fb-4881-4e31-a31d-4a4402f463f2"],
Cell[83599, 2540, 8363, 258, 303, "Output",ExpressionUUID->"d3705369-b734-4d55-8d93-71f71f9b3ef7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92035, 2806, 122, 0, 67, "Section",ExpressionUUID->"3713c327-f637-41af-a9d1-6da5186eb1e0"],
Cell[CellGroupData[{
Cell[92182, 2810, 103, 0, 54, "Subsection",ExpressionUUID->"be9312c8-c1c9-43b9-ba43-067502c45709"],
Cell[92288, 2812, 267, 4, 58, "Text",ExpressionUUID->"d351edb5-2834-41b5-bfcb-31f26f7d4bb3"],
Cell[CellGroupData[{
Cell[92580, 2820, 650, 21, 30, "Input",ExpressionUUID->"362bee36-3a04-489e-abc2-e46c65f75c1f"],
Cell[93233, 2843, 289, 9, 52, "Output",ExpressionUUID->"d21f613e-53a6-4a8a-8bfa-56b6fd1c0730"]
}, Open  ]],
Cell[93537, 2855, 337, 5, 67, "Text",ExpressionUUID->"5bbe4972-e7b4-446f-bec8-1ead2b4db329"],
Cell[CellGroupData[{
Cell[93899, 2864, 1481, 47, 52, "Input",ExpressionUUID->"155ae445-f2bf-4fe8-b986-a97e91c6e27f"],
Cell[95383, 2913, 134, 2, 34, "Output",ExpressionUUID->"a4a874ff-2689-401a-846a-edd06b096598"]
}, Open  ]],
Cell[95532, 2918, 216, 3, 35, "Text",ExpressionUUID->"722f8277-4513-48ef-b9fd-d73d3e8e66ee"],
Cell[CellGroupData[{
Cell[95773, 2925, 1148, 33, 115, "Input",ExpressionUUID->"91d652e5-98d6-418e-8079-3456f52b8519"],
Cell[96924, 2960, 105, 0, 34, "Output",ExpressionUUID->"08af8426-7dc5-452b-8ddd-82692a83244d"]
}, Open  ]],
Cell[97044, 2963, 196, 3, 35, "Text",ExpressionUUID->"94e2dee0-eb8f-47ce-b66e-cb6de610833e"],
Cell[CellGroupData[{
Cell[97265, 2970, 877, 28, 52, "Input",ExpressionUUID->"1a1d6ca3-baf7-4941-9009-c727b451c671"],
Cell[98145, 3000, 226, 6, 52, "Output",ExpressionUUID->"05928efb-2c3e-46ae-aaa2-6b598fa3aa20"]
}, Open  ]],
Cell[98386, 3009, 407, 6, 90, "Text",ExpressionUUID->"1195bdb5-373f-40c1-a221-321d6d124433"],
Cell[CellGroupData[{
Cell[98818, 3019, 2511, 81, 115, "Input",ExpressionUUID->"48d8656d-0934-4dfe-9273-9f2d59b3b246"],
Cell[101332, 3102, 241, 6, 54, "Output",ExpressionUUID->"f6ac0712-176b-486e-8372-a536170c5912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101610, 3113, 100, 0, 45, "Subsubsection",ExpressionUUID->"ebda2574-e13a-4f1c-a34f-e413e30b1ee7"],
Cell[101713, 3115, 361, 5, 58, "Text",ExpressionUUID->"f623b83d-0667-43de-8781-c715dfb01335"],
Cell[CellGroupData[{
Cell[102099, 3124, 1287, 38, 94, "Input",ExpressionUUID->"e15df950-f13e-47a9-8f8f-6253f215ef8e"],
Cell[103389, 3164, 212, 5, 34, "Output",ExpressionUUID->"d8da4653-4af4-41db-a685-4d9d4310adc1"]
}, Open  ]],
Cell[103616, 3172, 433, 6, 67, "Text",ExpressionUUID->"b97619f7-67d2-4572-af48-b70f3957464a"],
Cell[CellGroupData[{
Cell[104074, 3182, 1697, 53, 136, "Input",ExpressionUUID->"866c9f3e-a246-4904-a6ee-98801a1eeedb"],
Cell[105774, 3237, 345, 11, 54, "Output",ExpressionUUID->"deaf2ad6-f423-465d-8411-9acfc3f0f4f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106168, 3254, 108, 0, 45, "Subsubsection",ExpressionUUID->"3d10ae2a-f885-4b88-aad0-a3ca2da5c477"],
Cell[106279, 3256, 250, 4, 40, "Text",ExpressionUUID->"c5d33b58-90e3-4012-8eb8-9f28659c6f6b"],
Cell[CellGroupData[{
Cell[106554, 3264, 1243, 40, 52, "Input",ExpressionUUID->"2c1cb6ee-95ed-4c2a-a6fb-e4f0c5f4bef1"],
Cell[107800, 3306, 134, 2, 34, "Output",ExpressionUUID->"fa336007-9193-437d-b51f-39a49ba6928d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107983, 3314, 104, 0, 45, "Subsubsection",ExpressionUUID->"95932c3a-a0bb-411a-8259-2b8914c3227d"],
Cell[CellGroupData[{
Cell[108112, 3318, 1763, 45, 180, "Input",ExpressionUUID->"47de3d97-4e8d-4ef0-b8e3-500dd6b633c5"],
Cell[109878, 3365, 6887, 214, 229, "Output",ExpressionUUID->"3703ffc1-135a-48cd-8941-5659e5031afe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116826, 3586, 144, 1, 60, "Subsection",ExpressionUUID->"515077f4-ee6b-45cf-8339-9e40ae2b1699"],
Cell[116973, 3589, 336, 5, 58, "Text",ExpressionUUID->"83add905-715c-4337-9172-83641a4a45ec"],
Cell[CellGroupData[{
Cell[117334, 3598, 2081, 66, 73, "Input",ExpressionUUID->"70534868-330a-4830-aa65-3b620ba71ee8"],
Cell[119418, 3666, 303, 7, 34, "Output",ExpressionUUID->"c4340048-5626-457b-8896-b8ccdead7a80"]
}, Open  ]],
Cell[119736, 3676, 255, 4, 67, "Text",ExpressionUUID->"a7e7c670-a81c-4293-a657-bed54cef21b2"],
Cell[CellGroupData[{
Cell[120016, 3684, 659, 20, 52, "Input",ExpressionUUID->"32230d85-788c-4ca3-a9f7-de1a0044f433"],
Cell[120678, 3706, 200, 5, 34, "Output",ExpressionUUID->"7b7dfe6b-b8f1-4ebd-8129-07568aa0834b"]
}, Open  ]],
Cell[120893, 3714, 390, 6, 67, "Text",ExpressionUUID->"6bdcee38-51e1-4eee-910e-967e7faa4dcb"],
Cell[CellGroupData[{
Cell[121308, 3724, 1524, 47, 94, "Input",ExpressionUUID->"0fb73624-d0a2-4c40-bc56-1f6153742190"],
Cell[122835, 3773, 1535, 43, 153, "Output",ExpressionUUID->"6d30c601-211e-4f99-ac12-a5a3bae3d055"]
}, Open  ]],
Cell[124385, 3819, 252, 4, 58, "Text",ExpressionUUID->"ba6bd60b-1fdf-417b-bb9d-f9c0ee88668b"],
Cell[CellGroupData[{
Cell[124662, 3827, 1233, 39, 52, "Input",ExpressionUUID->"9c3f73a3-829f-47e7-9172-c40ea95bcc12"],
Cell[125898, 3868, 289, 6, 34, "Output",ExpressionUUID->"c2e44178-17e0-4e9b-9f7d-93a9e76ca6d6"]
}, Open  ]],
Cell[126202, 3877, 727, 10, 122, "Text",ExpressionUUID->"8af77f3a-fd7d-4d27-a04a-263fa1f59ee8"],
Cell[CellGroupData[{
Cell[126954, 3891, 1481, 48, 73, "Input",ExpressionUUID->"98ca538c-92a4-4c67-b01a-d833bab26498"],
Cell[128438, 3941, 228, 5, 34, "Output",ExpressionUUID->"3f76e9bb-bb5f-4955-9c7c-92ebf3d52f95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128703, 3951, 104, 0, 45, "Subsubsection",ExpressionUUID->"fde431f6-b821-478c-bf16-7f3e47acd9e8"],
Cell[CellGroupData[{
Cell[128832, 3955, 2286, 58, 221, "Input",ExpressionUUID->"c4bc5282-5c8d-4a9d-b099-429642cb931d"],
Cell[131121, 4015, 7770, 244, 263, "Output",ExpressionUUID->"dc49ed72-3a2c-4ba0-9a19-e1dc84e4b4c6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138952, 4266, 127, 0, 54, "Subsection",ExpressionUUID->"c6a9ace0-96d3-4321-93c7-fdf6698ce391"],
Cell[139082, 4268, 358, 5, 58, "Text",ExpressionUUID->"9e2b268c-9d15-485f-9503-1b0c07af1f72"],
Cell[CellGroupData[{
Cell[139465, 4277, 1749, 58, 52, "Input",ExpressionUUID->"7f1fb43b-a4ac-4a09-9690-a94e93a69def"],
Cell[141217, 4337, 765, 23, 49, "Output",ExpressionUUID->"a81898b0-83c2-448b-9e38-fc108e5b26f1"]
}, Open  ]],
Cell[141997, 4363, 220, 3, 35, "Text",ExpressionUUID->"e4d55fc1-9ce5-4fcf-a922-ae02111d740c"],
Cell[CellGroupData[{
Cell[142242, 4370, 1196, 37, 73, "Input",ExpressionUUID->"6f27e98d-c266-41a9-8a1e-fac0ab8ec7a0"],
Cell[143441, 4409, 417, 11, 37, "Output",ExpressionUUID->"af08818c-2611-49a6-99bb-ce2e23f0ca0a"]
}, Open  ]],
Cell[143873, 4423, 119, 0, 35, "Text",ExpressionUUID->"efb78e8e-d4f5-4c20-8789-5f43096912e2"],
Cell[CellGroupData[{
Cell[144017, 4427, 385, 11, 52, "Input",ExpressionUUID->"896fd9a1-9977-4c13-b72a-d4e884b01697"],
Cell[144405, 4440, 215, 5, 34, "Output",ExpressionUUID->"8c34cb50-b5d7-4414-8fed-0b5a8870bc8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144657, 4450, 91, 0, 45, "Subsubsection",ExpressionUUID->"b7775cdc-9854-493f-b4b8-a20a66e04038"],
Cell[144751, 4452, 224, 4, 35, "Text",ExpressionUUID->"0c0837c9-0dbb-4b85-8410-94e0e9b13812"],
Cell[CellGroupData[{
Cell[145000, 4460, 566, 17, 30, "Input",ExpressionUUID->"4e3b7085-63bc-46b8-ba8f-300e4d6c5448"],
Cell[145569, 4479, 440, 12, 34, "Output",ExpressionUUID->"1f8365f5-a2f3-49fc-b611-a34cc900ab95"]
}, Open  ]],
Cell[146024, 4494, 389, 6, 58, "Text",ExpressionUUID->"0b873450-9667-40a2-8211-5a450af479ad"],
Cell[CellGroupData[{
Cell[146438, 4504, 865, 27, 52, "Input",ExpressionUUID->"e8a65e7a-684d-486a-a1ca-8b10eb878c11"],
Cell[147306, 4533, 167, 3, 34, "Output",ExpressionUUID->"0095b24b-03e7-449a-a3c0-dce5c4821de3"]
}, Open  ]],
Cell[147488, 4539, 681, 9, 81, "Text",ExpressionUUID->"5c99c678-eaeb-452a-af19-1b4776581ec2"],
Cell[CellGroupData[{
Cell[148194, 4552, 2527, 87, 115, "Input",ExpressionUUID->"8a508c3b-5a9b-47e4-9b8d-cee62dbbcbef"],
Cell[150724, 4641, 134, 2, 34, "Output",ExpressionUUID->"89792283-a825-4706-ad4b-17580ad4a79c"]
}, Open  ]],
Cell[150873, 4646, 421, 6, 81, "Text",ExpressionUUID->"937acdca-b619-4045-953a-c9261b8bb311"],
Cell[CellGroupData[{
Cell[151319, 4656, 4764, 159, 262, "Input",ExpressionUUID->"3284bdcc-ae29-48f0-9677-72abbfa71f04"],
Cell[156086, 4817, 190, 5, 34, "Output",ExpressionUUID->"e4b2fb05-3a8b-45cc-8a97-49ce526e88bf"]
}, Open  ]],
Cell[156291, 4825, 307, 5, 63, "Text",ExpressionUUID->"34274320-ad1d-4aab-bb51-1cd32a3c773a"],
Cell[CellGroupData[{
Cell[156623, 4834, 2350, 72, 157, "Input",ExpressionUUID->"6a627b11-0ba8-4157-90fd-3b275ec187c5"],
Cell[158976, 4908, 1287, 34, 135, "Output",ExpressionUUID->"31374c95-f639-4e33-9bba-6b650018639a"]
}, Open  ]],
Cell[160278, 4945, 378, 5, 58, "Text",ExpressionUUID->"16a3dcc6-9534-440a-91b6-14a3cf668179"],
Cell[CellGroupData[{
Cell[160681, 4954, 1918, 65, 73, "Input",ExpressionUUID->"4b24b2d7-1336-4ab4-a753-5ba21d40772f"],
Cell[162602, 5021, 210, 5, 49, "Output",ExpressionUUID->"e5462923-bb0a-436e-8ef4-d887daed9c19"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162861, 5032, 104, 0, 45, "Subsubsection",ExpressionUUID->"797f81c5-844a-418a-9ab8-5c4d5c08c668"],
Cell[CellGroupData[{
Cell[162990, 5036, 3338, 88, 283, "Input",ExpressionUUID->"f00c5ec4-374f-4b75-a555-f3fa4ab924da"],
Cell[166331, 5126, 10756, 332, 331, "Output",ExpressionUUID->"2334ce09-11eb-4290-965c-ed72cbf10638"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177148, 5465, 114, 0, 54, "Subsection",ExpressionUUID->"fdf56e5c-57b0-4a9f-81e3-173bf37e1308"],
Cell[177265, 5467, 227, 3, 35, "Text",ExpressionUUID->"3fa694f0-16a0-49f1-9ac3-7e2bf52c60ab"],
Cell[CellGroupData[{
Cell[177517, 5474, 639, 20, 30, "Input",ExpressionUUID->"3cdf1a29-e117-42c0-b266-3358902b05a9"],
Cell[178159, 5496, 222, 6, 34, "Output",ExpressionUUID->"9d1f287b-20c5-41a0-b2d7-da75249ccecb"]
}, Open  ]],
Cell[178396, 5505, 335, 5, 58, "Text",ExpressionUUID->"f89fd73a-eaa6-4d84-8d3d-a1ff40400159"],
Cell[CellGroupData[{
Cell[178756, 5514, 985, 30, 73, "Input",ExpressionUUID->"987e4e65-05c1-4330-8bf5-b88feb7f26f2"],
Cell[179744, 5546, 298, 8, 34, "Output",ExpressionUUID->"7aec2d17-89f2-477c-985a-952905ad050a"]
}, Open  ]],
Cell[180057, 5557, 218, 3, 35, "Text",ExpressionUUID->"43587226-db11-490b-912c-4ee02c2f5aa4"],
Cell[CellGroupData[{
Cell[180300, 5564, 532, 16, 52, "Input",ExpressionUUID->"49ddb15f-c2eb-46c6-b31c-81dc9f2c404c"],
Cell[180835, 5582, 176, 3, 34, "Output",ExpressionUUID->"e120ed7f-f2d1-461f-919b-53fb782e2a91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181048, 5590, 104, 0, 45, "Subsubsection",ExpressionUUID->"643a2d1b-0d11-4753-a714-dc8818125a7b"],
Cell[CellGroupData[{
Cell[181177, 5594, 2973, 82, 241, "Input",ExpressionUUID->"37e1ae6a-f627-4ab1-8ded-a2f7c9cced37"],
Cell[184153, 5678, 7233, 221, 243, "Output",ExpressionUUID->"bca78d85-9a5d-4ec4-a8d1-bb2d979b1899"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191447, 5906, 114, 0, 54, "Subsection",ExpressionUUID->"29245043-61cf-4978-aaca-0de4957b4cbb"],
Cell[191564, 5908, 444, 6, 86, "Text",ExpressionUUID->"8ffb6578-cc1e-4300-a5ad-8b97f1a66af0"],
Cell[CellGroupData[{
Cell[192033, 5918, 972, 32, 52, "Input",ExpressionUUID->"e33d5358-c98c-4522-bee3-f9892085fccf"],
Cell[193008, 5952, 279, 7, 34, "Output",ExpressionUUID->"2001f672-df06-4351-bc2a-c8ad3b1d5b6c"]
}, Open  ]],
Cell[193302, 5962, 720, 10, 109, "Text",ExpressionUUID->"8e5ad4f3-0f57-4bde-9ced-60f95cd9720a"],
Cell[CellGroupData[{
Cell[194047, 5976, 933, 28, 52, "Input",ExpressionUUID->"dfd976f6-419c-49aa-851c-0a8916730361"],
Cell[194983, 6006, 348, 8, 34, "Output",ExpressionUUID->"f5c1193d-9e5f-4cb6-96a0-c5112ab6f2a0"]
}, Open  ]],
Cell[195346, 6017, 194, 3, 35, "Text",ExpressionUUID->"9fa5d2dc-bd66-40e3-91bf-1fafa28695b9"],
Cell[CellGroupData[{
Cell[195565, 6024, 326, 10, 30, "Input",ExpressionUUID->"a66f941c-9b8b-4bf9-b807-6fd1f66879e6"],
Cell[195894, 6036, 338, 10, 62, "Output",ExpressionUUID->"a01e8a12-be7d-4a21-a8c8-cb1251096fa0"]
}, Open  ]],
Cell[196247, 6049, 359, 5, 58, "Text",ExpressionUUID->"f1bbb100-2555-4e9f-8137-42db3ed70c99"],
Cell[CellGroupData[{
Cell[196631, 6058, 104, 0, 45, "Subsubsection",ExpressionUUID->"fb5249e6-d471-4a6d-bc5e-3a6e2ef26d0b"],
Cell[CellGroupData[{
Cell[196760, 6062, 1988, 51, 194, "Input",ExpressionUUID->"33ab6953-b498-4109-96b6-acfeaa10d2ea"],
Cell[198751, 6115, 6748, 209, 229, "Output",ExpressionUUID->"d4f7943f-2355-4824-bb6a-4407a63f0597"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205572, 6332, 104, 0, 67, "Section",ExpressionUUID->"57915ed6-e64c-4bf3-a76d-0d4d7d60aa40"],
Cell[CellGroupData[{
Cell[205701, 6336, 117, 0, 54, "Subsection",ExpressionUUID->"b3141e34-5eb2-4f91-8b96-6b23edf202f4"],
Cell[205821, 6338, 544, 8, 81, "Text",ExpressionUUID->"44ee527c-e9e9-4f73-a49f-822483630e12"],
Cell[CellGroupData[{
Cell[206390, 6350, 616, 19, 52, "Input",ExpressionUUID->"30f52560-e2f8-431f-81b6-a3f53cbcb299"],
Cell[207009, 6371, 254, 5, 34, "Output",ExpressionUUID->"9ef97423-f2f8-4fbf-b155-32c6de79f9fb"]
}, Open  ]],
Cell[207278, 6379, 356, 5, 58, "Text",ExpressionUUID->"289de3dd-be30-4f2e-9a82-70519931aeee"],
Cell[CellGroupData[{
Cell[207659, 6388, 527, 17, 30, "Input",ExpressionUUID->"36302cbf-7960-4caa-ab68-fc664c398a1a"],
Cell[208189, 6407, 342, 9, 34, "Output",ExpressionUUID->"ce5125b7-c31b-4a46-ab90-4af3ccd67850"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208580, 6422, 101, 0, 54, "Subsection",ExpressionUUID->"3c1d1b8f-2a14-4cd0-a0b6-0bc7e2cb1ce5"],
Cell[CellGroupData[{
Cell[208706, 6426, 1217, 30, 136, "Input",ExpressionUUID->"00f9596d-5db7-43fc-a4da-09d189735b20"],
Cell[209926, 6458, 5009, 155, 159, "Output",ExpressionUUID->"0ef5f883-17f3-438c-aa1f-8e42738b6cf6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214996, 6620, 81, 0, 67, "Section",ExpressionUUID->"14903f02-27f0-4957-9562-011be196c34d"],
Cell[CellGroupData[{
Cell[215102, 6624, 339, 8, 30, "Input",ExpressionUUID->"e6fc57ee-99d5-4807-bc5e-050d316bbbda"],
Cell[215444, 6634, 171, 3, 34, "Output",ExpressionUUID->"9a852128-d29d-4513-896c-39bfaea22e61"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


